Single and Double-click High-Rate Entanglement Generation Between Distant Ions Using Multiplexed Atomic Ensembles

In an accompanying paper [arxiv:2511.04488], we introduced an approach to interface trapped-ion quantum processors with ensemble-based quantum memories by matching a spontaneous parametric down conversion source to both the ions and the memories. This enables rapid entanglement generation between single trapped ions separated by distances of hundreds of kilometers. In this article, we extend the protocol and provide additional details of the analysis. Particularly, we compare a double-click and single-click approaches for the ion edge nodes. The double-click approach relaxes the phase stability requirement but is strongly affected by finite efficiencies. Choosing the optimal protocol thus depends on the access to the phase stabilization as well as the efficiencies of the interfaces of the ions and ensemble-based memories.

==> anc/IonSPDCMultiplexing.jl/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

julia_version = "1.11.5"
manifest_format = "2.0"
project_hash = "4491881ea4347868173dfaa34efd68e165d429be"

[[deps.AbstractFFTs]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "d92ad398961a3ed262d8bf04a1a2b8340f915fef"
uuid = "621f4979-c628-5d54-868e-fcf4e3e8185c"
version = "1.5.0"
weakdeps = ["ChainRulesCore", "Test"]

    [deps.AbstractFFTs.extensions]
    AbstractFFTsChainRulesCoreExt = "ChainRulesCore"
    AbstractFFTsTestExt = "Test"

[[deps.AbstractTrees]]
git-tree-sha1 = "2d9c9a55f9c93e8887ad391fbae72f8ef55e1177"
uuid = "1520ce14-60c1-5f80-bbc7-55ef81b5835c"
version = "0.4.5"

[[deps.Accessors]]
deps = ["CompositionsBase", "ConstructionBase", "Dates", "InverseFunctions", "MacroTools"]
git-tree-sha1 = "0ba8f4c1f06707985ffb4804fdad1bf97b233897"
uuid = "7d9f7c33-5ae7-4f3b-8dc6-eff91059b697"
version = "0.1.41"

    [deps.Accessors.extensions]
    AxisKeysExt = "AxisKeys"
    IntervalSetsExt = "IntervalSets"
    LinearAlgebraExt = "LinearAlgebra"
    StaticArraysExt = "StaticArrays"
    StructArraysExt = "StructArrays"
    TestExt = "Test"
    UnitfulExt = "Unitful"

    [deps.Accessors.weakdeps]
    AxisKeys = "94b1ba4f-4ee9-5380-92f1-94cde586c3c5"
    IntervalSets = "8197267c-284f-5f27-9208-e0e47529a953"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    Requires = "ae029012-a4dd-5104-9daa-d747884805df"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"
    StructArrays = "09ab397b-f2b6-538f-b94a-2f83cf4a842a"
    Test = "8dfed614-e22c-5e08-85e1-65c5234f0b40"
    Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[[deps.Adapt]]
deps = ["LinearAlgebra", "Requires"]
git-tree-sha1 = "50c3c56a52972d78e8be9fd135bfb91c9574c140"
uuid = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
version = "4.1.1"
weakdeps = ["StaticArrays"]

    [deps.Adapt.extensions]
    AdaptStaticArraysExt = "StaticArrays"

[[deps.AdaptivePredicates]]
git-tree-sha1 = "7e651ea8d262d2d74ce75fdf47c4d63c07dba7a6"
uuid = "35492f91-a3bd-45ad-95db-fcad7dcfedb7"
version = "1.2.0"

[[deps.AliasTables]]
deps = ["PtrArrays", "Random"]
git-tree-sha1 = "9876e1e164b144ca45e9e3198d0b689cadfed9ff"
uuid = "66dad0bd-aa9a-41b7-9441-69ab47430ed8"
version = "1.1.3"

[[deps.Animations]]
deps = ["Colors"]
git-tree-sha1 = "e092fa223bf66a3c41f9c022bd074d916dc303e7"
uuid = "27a7e980-b3e6-11e9-2bcd-0b925532e340"
version = "0.4.2"

[[deps.ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"
version = "1.1.2"

[[deps.ArrayInterface]]
deps = ["Adapt", "LinearAlgebra"]
git-tree-sha1 = "017fcb757f8e921fb44ee063a7aafe5f89b86dd1"
uuid = "4fba245c-0d91-5ea0-9b3e-6abc04ee57a9"
version = "7.18.0"

    [deps.ArrayInterface.extensions]
    ArrayInterfaceBandedMatricesExt = "BandedMatrices"
    ArrayInterfaceBlockBandedMatricesExt = "BlockBandedMatrices"
    ArrayInterfaceCUDAExt = "CUDA"
    ArrayInterfaceCUDSSExt = "CUDSS"
    ArrayInterfaceChainRulesCoreExt = "ChainRulesCore"
    ArrayInterfaceChainRulesExt = "ChainRules"
    ArrayInterfaceGPUArraysCoreExt = "GPUArraysCore"
    ArrayInterfaceReverseDiffExt = "ReverseDiff"
    ArrayInterfaceSparseArraysExt = "SparseArrays"
    ArrayInterfaceStaticArraysCoreExt = "StaticArraysCore"
    ArrayInterfaceTrackerExt = "Tracker"

    [deps.ArrayInterface.weakdeps]
    BandedMatrices = "aae01518-5342-5314-be14-df237901396f"
    BlockBandedMatrices = "ffab5731-97b5-5995-9138-79e8c1846df0"
    CUDA = "052768ef-5323-5732-b1bb-66c8b64840ba"
    CUDSS = "45b445bb-4962-46a0-9369-b4df9d0f772e"
    ChainRules = "082447d4-558c-5d27-93f4-14fc19e9eca2"
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    GPUArraysCore = "46192b85-c4d5-4398-a991-12ede77f4527"
    ReverseDiff = "37e2e3b7-166d-5795-8a7a-e32c996b4267"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    StaticArraysCore = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
    Tracker = "9f7883ad-71c0-57eb-9f7f-b5c9e6d3789c"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.11.0"

[[deps.Automa]]
deps = ["PrecompileTools", "SIMD", "TranscodingStreams"]
git-tree-sha1 = "a8f503e8e1a5f583fbef15a8440c8c7e32185df2"
uuid = "67c07d97-cdcb-5c2c-af73-a7f9c32a568b"
version = "1.1.0"

[[deps.AxisAlgorithms]]
deps = ["LinearAlgebra", "Random", "SparseArrays", "WoodburyMatrices"]
git-tree-sha1 = "01b8ccb13d68535d73d2b0c23e39bd23155fb712"
uuid = "13072b0f-2c55-5437-9ae7-d433b7a33950"
version = "1.1.0"

[[deps.AxisArrays]]
deps = ["Dates", "IntervalSets", "IterTools", "RangeArrays"]
git-tree-sha1 = "16351be62963a67ac4083f748fdb3cca58bfd52f"
uuid = "39de3d68-74b9-583c-8d2d-e117c070f3a9"
version = "0.4.7"

[[deps.Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"
version = "1.11.0"

[[deps.BitFlags]]
git-tree-sha1 = "0691e34b3bb8be9307330f88d1a3c3f25466c24d"
uuid = "d1d4a3ce-64b1-5f1a-9ba4-7e7e69966f35"
version = "0.1.9"

[[deps.Bzip2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1b96ea4a01afe0ea4090c5c8039690672dd13f2e"
uuid = "6e34b625-4abd-537c-b88f-471c36dfa7a0"
version = "1.0.9+0"

[[deps.CEnum]]
git-tree-sha1 = "389ad5c84de1ae7cf0e28e381131c98ea87d54fc"
uuid = "fa961155-64e5-5f13-b03f-caf6b980ea82"
version = "0.5.0"

[[deps.CRC32c]]
uuid = "8bf52ea8-c179-5cab-976a-9e18b702a9bc"
version = "1.11.0"

[[deps.CRlibm_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "e329286945d0cfc04456972ea732551869af1cfc"
uuid = "4e9b3aee-d8a1-5a3d-ad8b-7d824db253f0"
version = "1.0.1+0"

[[deps.Cairo]]
deps = ["Cairo_jll", "Colors", "Glib_jll", "Graphics", "Libdl", "Pango_jll"]
git-tree-sha1 = "71aa551c5c33f1a4415867fe06b7844faadb0ae9"
uuid = "159f3aea-2a34-519c-b102-8c37f9878175"
version = "1.1.1"

[[deps.CairoMakie]]
deps = ["CRC32c", "Cairo", "Cairo_jll", "Colors", "FileIO", "FreeType", "GeometryBasics", "LinearAlgebra", "Makie", "PrecompileTools"]
git-tree-sha1 = "6d76f05dbc8b7a52deaa7cdabe901735ae7b6724"
uuid = "13f3f980-e62b-5c42-98c6-ff1f3baf88f0"
version = "0.13.1"

[[deps.Cairo_jll]]
deps = ["Artifacts", "Bzip2_jll", "CompilerSupportLibraries_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "JLLWrappers", "LZO_jll", "Libdl", "Pixman_jll", "Xorg_libXext_jll", "Xorg_libXrender_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "009060c9a6168704143100f36ab08f06c2af4642"
uuid = "83423d85-b0ee-5818-9007-b63ccbeb887a"
version = "1.18.2+1"

[[deps.Calculus]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "9cb23bbb1127eefb022b022481466c0f1127d430"
uuid = "49dc2e85-a5d0-5ad3-a950-438e2897f1b9"
version = "0.5.2"

[[deps.ChainRulesCore]]
deps = ["Compat", "LinearAlgebra"]
git-tree-sha1 = "1713c74e00545bfe14605d2a2be1712de8fbcb58"
uuid = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
version = "1.25.1"
weakdeps = ["SparseArrays"]

    [deps.ChainRulesCore.extensions]
    ChainRulesCoreSparseArraysExt = "SparseArrays"

[[deps.CodecZlib]]
deps = ["TranscodingStreams", "Zlib_jll"]
git-tree-sha1 = "962834c22b66e32aa10f7611c08c8ca4e20749a9"
uuid = "944b1d66-785c-5afd-91f1-9de20f533193"
version = "0.7.8"

[[deps.ColorBrewer]]
deps = ["Colors", "JSON"]
git-tree-sha1 = "e771a63cc8b539eca78c85b0cabd9233d6c8f06f"
uuid = "a2cac450-b92f-5266-8821-25eda20663c8"
version = "0.4.1"

[[deps.ColorSchemes]]
deps = ["ColorTypes", "ColorVectorSpace", "Colors", "FixedPointNumbers", "PrecompileTools", "Random"]
git-tree-sha1 = "403f2d8e209681fcbd9468a8514efff3ea08452e"
uuid = "35d6a980-a343-548e-a6ea-1d62b119f2f4"
version = "3.29.0"

[[deps.ColorTypes]]
deps = ["FixedPointNumbers", "Random"]
git-tree-sha1 = "c7acce7a7e1078a20a285211dd73cd3941a871d6"
uuid = "3da002f7-5984-5a60-b8a6-cbb66c0b333f"
version = "0.12.0"
weakdeps = ["StyledStrings"]

    [deps.ColorTypes.extensions]
    StyledStringsExt = "StyledStrings"

[[deps.ColorVectorSpace]]
deps = ["ColorTypes", "FixedPointNumbers", "LinearAlgebra", "Requires", "Statistics", "TensorCore"]
git-tree-sha1 = "8b3b6f87ce8f65a2b4f857528fd8d70086cd72b1"
uuid = "c3611d14-8923-5661-9e6a-0046d554d3a4"
version = "0.11.0"
weakdeps = ["SpecialFunctions"]

    [deps.ColorVectorSpace.extensions]
    SpecialFunctionsExt = "SpecialFunctions"

[[deps.Colors]]
deps = ["ColorTypes", "FixedPointNumbers", "Reexport"]
git-tree-sha1 = "64e15186f0aa277e174aa81798f7eb8598e0157e"
uuid = "5ae59095-9a9b-59fe-a467-6f913c188581"
version = "0.13.0"

[[deps.CommonEq]]
git-tree-sha1 = "6b0f0354b8eb954cdba708fb262ef00ee7274468"
uuid = "3709ef60-1bee-4518-9f2f-acd86f176c50"
version = "0.2.1"

[[deps.CommonSolve]]
git-tree-sha1 = "0eee5eb66b1cf62cd6ad1b460238e60e4b09400c"
uuid = "38540f10-b2f7-11e9-35d8-d573e4eb0ff2"
version = "0.2.4"

[[deps.CommonSubexpressions]]
deps = ["MacroTools"]
git-tree-sha1 = "cda2cfaebb4be89c9084adaca7dd7333369715c5"
uuid = "bbf7d656-a473-5ed7-a52c-81e309532950"
version = "0.3.1"

[[deps.Compat]]
deps = ["TOML", "UUIDs"]
git-tree-sha1 = "8ae8d32e09f0dcf42a36b90d4e17f5dd2e4c4215"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "4.16.0"
weakdeps = ["Dates", "LinearAlgebra"]

    [deps.Compat.extensions]
    CompatLinearAlgebraExt = "LinearAlgebra"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.1.1+0"

[[deps.CompositionsBase]]
git-tree-sha1 = "802bb88cd69dfd1509f6670416bd4434015693ad"
uuid = "a33af91c-f02d-484b-be07-31d278c5ca2b"
version = "0.1.2"
weakdeps = ["InverseFunctions"]

    [deps.CompositionsBase.extensions]
    CompositionsBaseInverseFunctionsExt = "InverseFunctions"

[[deps.ConcurrentUtilities]]
deps = ["Serialization", "Sockets"]
git-tree-sha1 = "d9d26935a0bcffc87d2613ce14c527c99fc543fd"
uuid = "f0e56b4a-5159-44fe-b623-3e5288b988bb"
version = "2.5.0"

[[deps.Conda]]
deps = ["Downloads", "JSON", "VersionParsing"]
git-tree-sha1 = "b19db3927f0db4151cb86d073689f2428e524576"
uuid = "8f4d0f93-b110-5947-807f-2305c1781a2d"
version = "1.10.2"

[[deps.Configurations]]
deps = ["ExproniconLite", "OrderedCollections", "TOML"]
git-tree-sha1 = "4358750bb58a3caefd5f37a4a0c5bfdbbf075252"
uuid = "5218b696-f38b-4ac9-8b61-a12ec717816d"
version = "0.17.6"

[[deps.ConstructionBase]]
git-tree-sha1 = "76219f1ed5771adbb096743bff43fb5fdd4c1157"
uuid = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
version = "1.5.8"
weakdeps = ["IntervalSets", "LinearAlgebra", "StaticArrays"]

    [deps.ConstructionBase.extensions]
    ConstructionBaseIntervalSetsExt = "IntervalSets"
    ConstructionBaseLinearAlgebraExt = "LinearAlgebra"
    ConstructionBaseStaticArraysExt = "StaticArrays"

[[deps.Contour]]
git-tree-sha1 = "439e35b0b36e2e5881738abc8857bd92ad6ff9a8"
uuid = "d38c429a-6771-53c6-b99e-75d170b6e991"
version = "0.6.3"

[[deps.DataAPI]]
git-tree-sha1 = "abe83f3a2f1b857aac70ef8b269080af17764bbe"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.16.0"

[[deps.DataStructures]]
deps = ["Compat", "InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "1d0a14036acb104d9e89698bd408f63ab58cdc82"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.18.20"

[[deps.DataValueInterfaces]]
git-tree-sha1 = "bfc1187b79289637fa0ef6d4436ebdfe6905cbd6"
uuid = "e2d170a0-9d28-54be-80f0-106bbe20a464"
version = "1.0.0"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"
version = "1.11.0"

[[deps.DelaunayTriangulation]]
deps = ["AdaptivePredicates", "EnumX", "ExactPredicates", "Random"]
git-tree-sha1 = "5620ff4ee0084a6ab7097a27ba0c19290200b037"
uuid = "927a84f5-c5f4-47a5-9785-b46e178433df"
version = "1.6.4"

[[deps.DiffResults]]
deps = ["StaticArraysCore"]
git-tree-sha1 = "782dd5f4561f5d267313f23853baaaa4c52ea621"
uuid = "163ba53b-c6d8-5494-b064-1a9d43ac40c5"
version = "1.1.0"

[[deps.DiffRules]]
deps = ["IrrationalConstants", "LogExpFunctions", "NaNMath", "Random", "SpecialFunctions"]
git-tree-sha1 = "23163d55f885173722d1e4cf0f6110cdbaf7e272"
uuid = "b552c78f-8df3-52c6-915a-8e097449b14b"
version = "1.15.1"

[[deps.Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"
version = "1.11.0"

[[deps.Distributions]]
deps = ["AliasTables", "FillArrays", "LinearAlgebra", "PDMats", "Printf", "QuadGK", "Random", "SpecialFunctions", "Statistics", "StatsAPI", "StatsBase", "StatsFuns"]
git-tree-sha1 = "03aa5d44647eaec98e1920635cdfed5d5560a8b9"
uuid = "31c24e10-a181-5473-b8eb-7969acd0382f"
version = "0.25.117"

    [deps.Distributions.extensions]
    DistributionsChainRulesCoreExt = "ChainRulesCore"
    DistributionsDensityInterfaceExt = "DensityInterface"
    DistributionsTestExt = "Test"

    [deps.Distributions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    DensityInterface = "b429d917-457f-4dbc-8f4c-0cc954292b1d"
    Test = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[deps.DocStringExtensions]]
deps = ["LibGit2"]
git-tree-sha1 = "2fb1e02f2b635d0845df5d7c167fec4dd739b00d"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.9.3"

[[deps.Downloads]]
deps = ["ArgTools", "FileWatching", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"
version = "1.6.0"

[[deps.DrWatson]]
deps = ["Dates", "FileIO", "JLD2", "LibGit2", "MacroTools", "Pkg", "Random", "Requires", "Scratch", "UnPack"]
git-tree-sha1 = "17c9db646d6cb3f68a90053bf46faf5312d13b36"
uuid = "634d3b9d-ee7a-5ddf-bec9-22491ea816e1"
version = "2.18.0"

[[deps.EarCut_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "e3290f2d49e661fbd94046d7e3726ffcb2d41053"
uuid = "5ae413db-bbd1-5e63-b57d-d24a61df00f5"
version = "2.2.4+0"

[[deps.EnumX]]
git-tree-sha1 = "bdb1942cd4c45e3c678fd11569d5cccd80976237"
uuid = "4e289a0a-7415-4d19-859d-a7e5c4648b56"
version = "1.0.4"

[[deps.ExactPredicates]]
deps = ["IntervalArithmetic", "Random", "StaticArrays"]
git-tree-sha1 = "b3f2ff58735b5f024c392fde763f29b057e4b025"
uuid = "429591f6-91af-11e9-00e2-59fbe8cec110"
version = "2.2.8"

[[deps.ExceptionUnwrapping]]
deps = ["Test"]
git-tree-sha1 = "d36f682e590a83d63d1c7dbd287573764682d12a"
uuid = "460bff9d-24e4-43bc-9d9f-a8973cb893f4"
version = "0.1.11"

[[deps.Expat_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "d55dffd9ae73ff72f1c0482454dcf2ec6c6c4a63"
uuid = "2e619515-83b5-522b-bb60-26c02a35a201"
version = "2.6.5+0"

[[deps.ExpressionExplorer]]
git-tree-sha1 = "71d0768dd78ad62d3582091bf338d98af8bbda67"
uuid = "21656369-7473-754a-2065-74616d696c43"
version = "1.1.1"

[[deps.ExproniconLite]]
git-tree-sha1 = "c13f0b150373771b0fdc1713c97860f8df12e6c2"
uuid = "55351af7-c7e9-48d6-89ff-24e801d99491"
version = "0.10.14"

[[deps.Extents]]
git-tree-sha1 = "063512a13dbe9c40d999c439268539aa552d1ae6"
uuid = "411431e0-e8b7-467b-b5e0-f676ba4f2910"
version = "0.1.5"

[[deps.FFMPEG_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "JLLWrappers", "LAME_jll", "Libdl", "Ogg_jll", "OpenSSL_jll", "Opus_jll", "PCRE2_jll", "Zlib_jll", "libaom_jll", "libass_jll", "libfdk_aac_jll", "libvorbis_jll", "x264_jll", "x265_jll"]
git-tree-sha1 = "8cc47f299902e13f90405ddb5bf87e5d474c0d38"
uuid = "b22a6f82-2f65-5046-a5b2-351ab43fb4e5"
version = "6.1.2+0"

[[deps.FFTW]]
deps = ["AbstractFFTs", "FFTW_jll", "LinearAlgebra", "MKL_jll", "Preferences", "Reexport"]
git-tree-sha1 = "7de7c78d681078f027389e067864a8d53bd7c3c9"
uuid = "7a1cc6ca-52ef-59f5-83cd-3a7055c09341"
version = "1.8.1"

[[deps.FFTW_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "4d81ed14783ec49ce9f2e168208a12ce1815aa25"
uuid = "f5851436-0d7a-5f13-b9de-f02708fd171a"
version = "3.3.10+3"

[[deps.FileIO]]
deps = ["Pkg", "Requires", "UUIDs"]
git-tree-sha1 = "2dd20384bf8c6d411b5c7370865b1e9b26cb2ea3"
uuid = "5789e2e9-d7fb-5bc7-8068-2c6fae9b9549"
version = "1.16.6"
weakdeps = ["HTTP"]

    [deps.FileIO.extensions]
    HTTPExt = "HTTP"

[[deps.FilePaths]]
deps = ["FilePathsBase", "MacroTools", "Reexport", "Requires"]
git-tree-sha1 = "919d9412dbf53a2e6fe74af62a73ceed0bce0629"
uuid = "8fc22ac5-c921-52a6-82fd-178b2807b824"
version = "0.8.3"

[[deps.FilePathsBase]]
deps = ["Compat", "Dates"]
git-tree-sha1 = "2ec417fc319faa2d768621085cc1feebbdee686b"
uuid = "48062228-2e41-5def-b9a4-89aafe57970f"
version = "0.9.23"
weakdeps = ["Mmap", "Test"]

    [deps.FilePathsBase.extensions]
    FilePathsBaseMmapExt = "Mmap"
    FilePathsBaseTestExt = "Test"

[[deps.FileWatching]]
uuid = "7b1f6079-737a-58dc-b8bc-7a2ca5c1b5ee"
version = "1.11.0"

[[deps.FillArrays]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "6a70198746448456524cb442b8af316927ff3e1a"
uuid = "1a297f60-69ca-5386-bcde-b61e274b549b"
version = "1.13.0"
weakdeps = ["PDMats", "SparseArrays", "Statistics"]

    [deps.FillArrays.extensions]
    FillArraysPDMatsExt = "PDMats"
    FillArraysSparseArraysExt = "SparseArrays"
    FillArraysStatisticsExt = "Statistics"

[[deps.FiniteDiff]]
deps = ["ArrayInterface", "LinearAlgebra", "Setfield"]
git-tree-sha1 = "f089ab1f834470c525562030c8cfde4025d5e915"
uuid = "6a86dc24-6348-571c-b903-95158fe2bd41"
version = "2.27.0"

    [deps.FiniteDiff.extensions]
    FiniteDiffBandedMatricesExt = "BandedMatrices"
    FiniteDiffBlockBandedMatricesExt = "BlockBandedMatrices"
    FiniteDiffSparseArraysExt = "SparseArrays"
    FiniteDiffStaticArraysExt = "StaticArrays"

    [deps.FiniteDiff.weakdeps]
    BandedMatrices = "aae01518-5342-5314-be14-df237901396f"
    BlockBandedMatrices = "ffab5731-97b5-5995-9138-79e8c1846df0"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.FixedPointNumbers]]
deps = ["Statistics"]
git-tree-sha1 = "05882d6995ae5c12bb5f36dd2ed3f61c98cbb172"
uuid = "53c48c17-4a7d-5ca2-90c5-79b7896eea93"
version = "0.8.5"

[[deps.Fontconfig_jll]]
deps = ["Artifacts", "Bzip2_jll", "Expat_jll", "FreeType2_jll", "JLLWrappers", "Libdl", "Libuuid_jll", "Zlib_jll"]
git-tree-sha1 = "21fac3c77d7b5a9fc03b0ec503aa1a6392c34d2b"
uuid = "a3f928ae-7b40-5064-980b-68af3947d34b"
version = "2.15.0+0"

[[deps.Format]]
git-tree-sha1 = "9c68794ef81b08086aeb32eeaf33531668d5f5fc"
uuid = "1fa38f19-a742-5d3f-a2b9-30dd87b9d5f8"
version = "1.3.7"

[[deps.ForwardDiff]]
deps = ["CommonSubexpressions", "DiffResults", "DiffRules", "LinearAlgebra", "LogExpFunctions", "NaNMath", "Preferences", "Printf", "Random", "SpecialFunctions"]
git-tree-sha1 = "a2df1b776752e3f344e5116c06d75a10436ab853"
uuid = "f6369f11-7733-5829-9624-2563aa707210"
version = "0.10.38"
weakdeps = ["StaticArrays"]

    [deps.ForwardDiff.extensions]
    ForwardDiffStaticArraysExt = "StaticArrays"

[[deps.FreeType]]
deps = ["CEnum", "FreeType2_jll"]
git-tree-sha1 = "907369da0f8e80728ab49c1c7e09327bf0d6d999"
uuid = "b38be410-82b0-50bf-ab77-7b57e271db43"
version = "4.1.1"

[[deps.FreeType2_jll]]
deps = ["Artifacts", "Bzip2_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "786e968a8d2fb167f2e4880baba62e0e26bd8e4e"
uuid = "d7e528f0-a631-5988-bf34-fe36492bcfd7"
version = "2.13.3+1"

[[deps.FreeTypeAbstraction]]
deps = ["ColorVectorSpace", "Colors", "FreeType", "GeometryBasics"]
git-tree-sha1 = "d52e255138ac21be31fa633200b65e4e71d26802"
uuid = "663a7486-cb36-511b-a19d-713bb74d65c9"
version = "0.10.6"

[[deps.FriBidi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "846f7026a9decf3679419122b49f8a1fdb48d2d5"
uuid = "559328eb-81f9-559d-9380-de523a88c83c"
version = "1.0.16+0"

[[deps.Future]]
deps = ["Random"]
uuid = "9fa8497b-333b-5362-9e8d-4d0656e87820"
version = "1.11.0"

[[deps.GeoFormatTypes]]
git-tree-sha1 = "8e233d5167e63d708d41f87597433f59a0f213fe"
uuid = "68eda718-8dee-11e9-39e7-89f7f65f511f"
version = "0.4.4"

[[deps.GeoInterface]]
deps = ["DataAPI", "Extents", "GeoFormatTypes"]
git-tree-sha1 = "294e99f19869d0b0cb71aef92f19d03649d028d5"
uuid = "cf35fbd7-0cd7-5166-be24-54bfbe79505f"
version = "1.4.1"

[[deps.GeometryBasics]]
deps = ["EarCut_jll", "Extents", "GeoInterface", "IterTools", "LinearAlgebra", "PrecompileTools", "Random", "StaticArrays"]
git-tree-sha1 = "f0895e73ba6c469ec8efaa13712eb5ee1a3647a3"
uuid = "5c1252a2-5f33-56bf-86c9-59e7332b4326"
version = "0.5.2"

[[deps.Gettext_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Libiconv_jll", "Pkg", "XML2_jll"]
git-tree-sha1 = "9b02998aba7bf074d14de89f9d37ca24a1a0b046"
uuid = "78b55507-aeef-58d4-861c-77aaff3498b1"
version = "0.21.0+0"

[[deps.Giflib_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "6570366d757b50fabae9f4315ad74d2e40c0560a"
uuid = "59f7168a-df46-5410-90c8-f2779963d0ec"
version = "5.2.3+0"

[[deps.Glib_jll]]
deps = ["Artifacts", "Gettext_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Libiconv_jll", "Libmount_jll", "PCRE2_jll", "Zlib_jll"]
git-tree-sha1 = "b0036b392358c80d2d2124746c2bf3d48d457938"
uuid = "7746bdde-850d-59dc-9ae8-88ece973131d"
version = "2.82.4+0"

[[deps.GracefulPkg]]
deps = ["Compat", "Pkg", "TOML"]
git-tree-sha1 = "08e7c5a21fc7983388b532442408f04157190475"
uuid = "828d9ff0-206c-6161-646e-6576656f7244"
version = "2.2.0"

[[deps.Graphics]]
deps = ["Colors", "LinearAlgebra", "NaNMath"]
git-tree-sha1 = "a641238db938fff9b2f60d08ed9030387daf428c"
uuid = "a2bd30eb-e257-5431-a919-1863eab51364"
version = "1.1.3"

[[deps.Graphite2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "01979f9b37367603e2848ea225918a3b3861b606"
uuid = "3b182d85-2403-5c21-9c21-1e1f0cc25472"
version = "1.3.14+1"

[[deps.GridLayoutBase]]
deps = ["GeometryBasics", "InteractiveUtils", "Observables"]
git-tree-sha1 = "dc6bed05c15523624909b3953686c5f5ffa10adc"
uuid = "3955a311-db13-416c-9275-1d80ed98e5e9"
version = "0.11.1"

[[deps.Grisu]]
git-tree-sha1 = "53bb909d1151e57e2484c3d1b53e19552b887fb2"
uuid = "42e2da0e-8278-4e71-bc24-59509adca0fe"
version = "1.0.2"

[[deps.HTTP]]
deps = ["Base64", "CodecZlib", "ConcurrentUtilities", "Dates", "ExceptionUnwrapping", "Logging", "LoggingExtras", "MbedTLS", "NetworkOptions", "OpenSSL", "PrecompileTools", "Random", "SimpleBufferStream", "Sockets", "URIs", "UUIDs"]
git-tree-sha1 = "c67b33b085f6e2faf8bf79a61962e7339a81129c"
uuid = "cd3eb016-35fb-5094-929b-558a96fad6f3"
version = "1.10.15"

[[deps.HarfBuzz_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "Graphite2_jll", "JLLWrappers", "Libdl", "Libffi_jll"]
git-tree-sha1 = "55c53be97790242c29031e5cd45e8ac296dadda3"
uuid = "2e76f6c2-a576-52d4-95c1-20adfe4de566"
version = "8.5.0+0"

[[deps.HypergeometricFunctions]]
deps = ["LinearAlgebra", "OpenLibm_jll", "SpecialFunctions"]
git-tree-sha1 = "2bd56245074fab4015b9174f24ceba8293209053"
uuid = "34004b35-14d8-5ef3-9330-4cdb6864b03a"
version = "0.3.27"

[[deps.HypertextLiteral]]
deps = ["Tricks"]
git-tree-sha1 = "7134810b1afce04bbc1045ca1985fbe81ce17653"
uuid = "ac1192a8-f4b3-4bfe-ba22-af5b92cd3ab2"
version = "0.9.5"

[[deps.ImageAxes]]
deps = ["AxisArrays", "ImageBase", "ImageCore", "Reexport", "SimpleTraits"]
git-tree-sha1 = "e12629406c6c4442539436581041d372d69c55ba"
uuid = "2803e5a7-5153-5ecf-9a86-9b4c37f5f5ac"
version = "0.6.12"

[[deps.ImageBase]]
deps = ["ImageCore", "Reexport"]
git-tree-sha1 = "eb49b82c172811fd2c86759fa0553a2221feb909"
uuid = "c817782e-172a-44cc-b673-b171935fbb9e"
version = "0.1.7"

[[deps.ImageCore]]
deps = ["ColorVectorSpace", "Colors", "FixedPointNumbers", "MappedArrays", "MosaicViews", "OffsetArrays", "PaddedViews", "PrecompileTools", "Reexport"]
git-tree-sha1 = "8c193230235bbcee22c8066b0374f63b5683c2d3"
uuid = "a09fc81d-aa75-5fe9-8630-4744c3626534"
version = "0.10.5"

[[deps.ImageIO]]
deps = ["FileIO", "IndirectArrays", "JpegTurbo", "LazyModules", "Netpbm", "OpenEXR", "PNGFiles", "QOI", "Sixel", "TiffImages", "UUIDs", "WebP"]
git-tree-sha1 = "696144904b76e1ca433b886b4e7edd067d76cbf7"
uuid = "82e4d734-157c-48bb-816b-45c225c6df19"
version = "0.6.9"

[[deps.ImageMetadata]]
deps = ["AxisArrays", "ImageAxes", "ImageBase", "ImageCore"]
git-tree-sha1 = "2a81c3897be6fbcde0802a0ebe6796d0562f63ec"
uuid = "bc367c6b-8a6b-528e-b4bd-a4b897500b49"
version = "0.9.10"

[[deps.Imath_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "0936ba688c6d201805a83da835b55c61a180db52"
uuid = "905a6f67-0a94-5f89-b386-d35d92009cd1"
version = "3.1.11+0"

[[deps.IndirectArrays]]
git-tree-sha1 = "012e604e1c7458645cb8b436f8fba789a51b257f"
uuid = "9b13fd28-a010-5f03-acff-a1bbcff69959"
version = "1.0.0"

[[deps.Inflate]]
git-tree-sha1 = "d1b1b796e47d94588b3757fe84fbf65a5ec4a80d"
uuid = "d25df0c9-e2be-5dd7-82c8-3ad0b3e990b9"
version = "0.1.5"

[[deps.IntelOpenMP_jll]]
deps = ["Artifacts", "JLLWrappers", "LazyArtifacts", "Libdl"]
git-tree-sha1 = "0f14a5456bdc6b9731a5682f439a672750a09e48"
uuid = "1d5cc7b8-4909-519e-a0f8-d0f5ad9712d0"
version = "2025.0.4+0"

[[deps.InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"
version = "1.11.0"

[[deps.Interpolations]]
deps = ["Adapt", "AxisAlgorithms", "ChainRulesCore", "LinearAlgebra", "OffsetArrays", "Random", "Ratios", "Requires", "SharedArrays", "SparseArrays", "StaticArrays", "WoodburyMatrices"]
git-tree-sha1 = "88a101217d7cb38a7b481ccd50d21876e1d1b0e0"
uuid = "a98d9a8b-a2ab-59e6-89dd-64a1c18fca59"
version = "0.15.1"
weakdeps = ["Unitful"]

    [deps.Interpolations.extensions]
    InterpolationsUnitfulExt = "Unitful"

[[deps.IntervalArithmetic]]
deps = ["CRlibm_jll", "LinearAlgebra", "MacroTools", "RoundingEmulator"]
git-tree-sha1 = "0fcf2079f918f68c6412cab5f2679822cbd7357f"
uuid = "d1acc4aa-44c8-5952-acd4-ba5d80a2a253"
version = "0.22.23"
weakdeps = ["DiffRules", "ForwardDiff", "IntervalSets", "RecipesBase"]

    [deps.IntervalArithmetic.extensions]
    IntervalArithmeticDiffRulesExt = "DiffRules"
    IntervalArithmeticForwardDiffExt = "ForwardDiff"
    IntervalArithmeticIntervalSetsExt = "IntervalSets"
    IntervalArithmeticRecipesBaseExt = "RecipesBase"

[[deps.IntervalSets]]
git-tree-sha1 = "dba9ddf07f77f60450fe5d2e2beb9854d9a49bd0"
uuid = "8197267c-284f-5f27-9208-e0e47529a953"
version = "0.7.10"
weakdeps = ["Random", "RecipesBase", "Statistics"]

    [deps.IntervalSets.extensions]
    IntervalSetsRandomExt = "Random"
    IntervalSetsRecipesBaseExt = "RecipesBase"
    IntervalSetsStatisticsExt = "Statistics"

[[deps.InverseFunctions]]
git-tree-sha1 = "a779299d77cd080bf77b97535acecd73e1c5e5cb"
uuid = "3587e190-3f89-42d0-90ee-14403ec27112"
version = "0.1.17"
weakdeps = ["Dates", "Test"]

    [deps.InverseFunctions.extensions]
    InverseFunctionsDatesExt = "Dates"
    InverseFunctionsTestExt = "Test"

[[deps.IrrationalConstants]]
git-tree-sha1 = "e2222959fbc6c19554dc15174c81bf7bf3aa691c"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.2.4"

[[deps.Isoband]]
deps = ["isoband_jll"]
git-tree-sha1 = "f9b6d97355599074dc867318950adaa6f9946137"
uuid = "f1662d9f-8043-43de-a69a-05efc1cc6ff4"
version = "0.1.1"

[[deps.IterTools]]
git-tree-sha1 = "42d5f897009e7ff2cf88db414a389e5ed1bdd023"
uuid = "c8e1da08-722c-5040-9ed9-7db0dc04731e"
version = "1.10.0"

[[deps.IteratorInterfaceExtensions]]
git-tree-sha1 = "a3f24677c21f5bbe9d2a714f95dcd58337fb2856"
uuid = "82899510-4779-5014-852e-03e436cf321d"
version = "1.0.0"

[[deps.JLD2]]
deps = ["FileIO", "MacroTools", "Mmap", "OrderedCollections", "PrecompileTools", "Requires", "TranscodingStreams"]
git-tree-sha1 = "91d501cb908df6f134352ad73cde5efc50138279"
uuid = "033835bb-8acc-5ee8-8aae-3f567f8a3819"
version = "0.5.11"

[[deps.JLLWrappers]]
deps = ["Artifacts", "Preferences"]
git-tree-sha1 = "a007feb38b422fbdab534406aeca1b86823cb4d6"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.7.0"

[[deps.JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "31e996f0a15c7b280ba9f76636b3ff9e2ae58c9a"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.4"

[[deps.JpegTurbo]]
deps = ["CEnum", "FileIO", "ImageCore", "JpegTurbo_jll", "TOML"]
git-tree-sha1 = "fa6d0bcff8583bac20f1ffa708c3913ca605c611"
uuid = "b835a17e-a41a-41e7-81f0-2f016b05efe0"
version = "0.1.5"

[[deps.JpegTurbo_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "eac1206917768cb54957c65a615460d87b455fc1"
uuid = "aacddb02-875f-59d6-b918-886e6ef4fbf8"
version = "3.1.1+0"

[[deps.KernelDensity]]
deps = ["Distributions", "DocStringExtensions", "FFTW", "Interpolations", "StatsBase"]
git-tree-sha1 = "7d703202e65efa1369de1279c162b915e245eed1"
uuid = "5ab0869b-81aa-558d-bb23-cbf5423bbe9b"
version = "0.6.9"

[[deps.LAME_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "170b660facf5df5de098d866564877e119141cbd"
uuid = "c1c5ebd0-6772-5130-a774-d5fcae4a789d"
version = "3.100.2+0"

[[deps.LERC_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "aaafe88dccbd957a8d82f7d05be9b69172e0cee3"
uuid = "88015f11-f218-50d7-93a8-a6af411a945d"
version = "4.0.1+0"

[[deps.LLVMOpenMP_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "78211fb6cbc872f77cad3fc0b6cf647d923f4929"
uuid = "1d63c593-3942-5779-bab2-d838dc0a180e"
version = "18.1.7+0"

[[deps.LRUCache]]
git-tree-sha1 = "5519b95a490ff5fe629c4a7aa3b3dfc9160498b3"
uuid = "8ac3fa9e-de4c-5943-b1dc-09c6b5f20637"
version = "1.6.2"
weakdeps = ["Serialization"]

    [deps.LRUCache.extensions]
    SerializationExt = ["Serialization"]

[[deps.LZO_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1c602b1127f4751facb671441ca72715cc95938a"
uuid = "dd4b983a-f0e5-5f8d-a1b7-129d4a5fb1ac"
version = "2.10.3+0"

[[deps.LaTeXStrings]]
git-tree-sha1 = "dda21b8cbd6a6c40d9d02a73230f9d70fed6918c"
uuid = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
version = "1.4.0"

[[deps.Latexify]]
deps = ["Format", "InteractiveUtils", "LaTeXStrings", "MacroTools", "Markdown", "OrderedCollections", "Requires"]
git-tree-sha1 = "cd714447457c660382fe634710fb56eb255ee42e"
uuid = "23fbe1c1-3f47-55db-b15f-69d7ec21a316"
version = "0.16.6"

    [deps.Latexify.extensions]
    DataFramesExt = "DataFrames"
    SparseArraysExt = "SparseArrays"
    SymEngineExt = "SymEngine"

    [deps.Latexify.weakdeps]
    DataFrames = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    SymEngine = "123dc426-2d89-5057-bbad-38513e3affd8"

[[deps.LazilyInitializedFields]]
git-tree-sha1 = "0f2da712350b020bc3957f269c9caad516383ee0"
uuid = "0e77f7df-68c5-4e49-93ce-4cd80f5598bf"
version = "1.3.0"

[[deps.LazyArtifacts]]
deps = ["Artifacts", "Pkg"]
uuid = "4af54fe1-eca0-43a8-85a7-787d91b784e3"
version = "1.11.0"

[[deps.LazyModules]]
git-tree-sha1 = "a560dd966b386ac9ae60bdd3a3d3a326062d3c3e"
uuid = "8cdb02fc-e678-4876-92c5-9defec4f444e"
version = "0.3.1"

[[deps.LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"
version = "0.6.4"

[[deps.LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"
version = "8.6.0+0"

[[deps.LibGit2]]
deps = ["Base64", "LibGit2_jll", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"
version = "1.11.0"

[[deps.LibGit2_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll"]
uuid = "e37daf67-58a4-590a-8e99-b0245dd2ffc5"
version = "1.7.2+0"

[[deps.LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "MbedTLS_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"
version = "1.11.0+1"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"
version = "1.11.0"

[[deps.Libffi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "27ecae93dd25ee0909666e6835051dd684cc035e"
uuid = "e9f186c6-92d2-5b65-8a66-fee21dc1b490"
version = "3.2.2+2"

[[deps.Libgcrypt_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libgpg_error_jll"]
git-tree-sha1 = "8be878062e0ffa2c3f67bb58a595375eda5de80b"
uuid = "d4300ac3-e22c-5743-9152-c294e39db1e4"
version = "1.11.0+0"

[[deps.Libglvnd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll", "Xorg_libXext_jll"]
git-tree-sha1 = "ff3b4b9d35de638936a525ecd36e86a8bb919d11"
uuid = "7e76a0d4-f3c7-5321-8279-8d96eeed0f29"
version = "1.7.0+0"

[[deps.Libgpg_error_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "df37206100d39f79b3376afb6b9cee4970041c61"
uuid = "7add5ba3-2f88-524e-9cd5-f83b8a55f7b8"
version = "1.51.1+0"

[[deps.Libiconv_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "be484f5c92fad0bd8acfef35fe017900b0b73809"
uuid = "94ce4f54-9a6c-5748-9c1c-f9c7231a4531"
version = "1.18.0+0"

[[deps.Libmount_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "89211ea35d9df5831fca5d33552c02bd33878419"
uuid = "4b2f31a3-9ecc-558c-b454-b3730dcb73e9"
version = "2.40.3+0"

[[deps.Libtiff_jll]]
deps = ["Artifacts", "JLLWrappers", "JpegTurbo_jll", "LERC_jll", "Libdl", "XZ_jll", "Zlib_jll", "Zstd_jll"]
git-tree-sha1 = "4ab7581296671007fc33f07a721631b8855f4b1d"
uuid = "89763e89-9b03-5906-acba-b20f662cd828"
version = "4.7.1+0"

[[deps.Libuuid_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "e888ad02ce716b319e6bdb985d2ef300e7089889"
uuid = "38a345b3-de98-5d2b-a5d3-14cd9215e700"
version = "2.40.3+0"

[[deps.LineSearches]]
deps = ["LinearAlgebra", "NLSolversBase", "NaNMath", "Parameters", "Printf"]
git-tree-sha1 = "e4c3be53733db1051cc15ecf573b1042b3a712a1"
uuid = "d3d80556-e9d4-5f37-9878-2ab0fcc64255"
version = "7.3.0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "OpenBLAS_jll", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
version = "1.11.0"

[[deps.LogExpFunctions]]
deps = ["DocStringExtensions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "13ca9e2586b89836fd20cccf56e57e2b9ae7f38f"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "0.3.29"

    [deps.LogExpFunctions.extensions]
    LogExpFunctionsChainRulesCoreExt = "ChainRulesCore"
    LogExpFunctionsChangesOfVariablesExt = "ChangesOfVariables"
    LogExpFunctionsInverseFunctionsExt = "InverseFunctions"

    [deps.LogExpFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ChangesOfVariables = "9e997f8a-9a97-42d5-a9f1-ce6bfc15e2c0"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"
version = "1.11.0"

[[deps.LoggingExtras]]
deps = ["Dates", "Logging"]
git-tree-sha1 = "f02b56007b064fbfddb4c9cd60161b6dd0f40df3"
uuid = "e6f89c97-d47a-5376-807f-9c37f3926c36"
version = "1.1.0"

[[deps.LsqFit]]
deps = ["Distributions", "ForwardDiff", "LinearAlgebra", "NLSolversBase", "Printf", "StatsAPI"]
git-tree-sha1 = "40acc20cfb253cf061c1a2a2ea28de85235eeee1"
uuid = "2fda8390-95c7-5789-9bda-21331edee243"
version = "0.15.0"

[[deps.MIMEs]]
git-tree-sha1 = "1833212fd6f580c20d4291da9c1b4e8a655b128e"
uuid = "6c6e2e6c-3030-632d-7369-2d6c69616d65"
version = "1.0.0"

[[deps.MKL_jll]]
deps = ["Artifacts", "IntelOpenMP_jll", "JLLWrappers", "LazyArtifacts", "Libdl", "oneTBB_jll"]
git-tree-sha1 = "5de60bc6cb3899cd318d80d627560fae2e2d99ae"
uuid = "856f044c-d86e-5d09-b602-aeab76dc8ba7"
version = "2025.0.1+1"

[[deps.MacroTools]]
git-tree-sha1 = "72aebe0b5051e5143a079a4685a46da330a40472"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.15"

[[deps.Makie]]
deps = ["Animations", "Base64", "CRC32c", "ColorBrewer", "ColorSchemes", "ColorTypes", "Colors", "Contour", "Dates", "DelaunayTriangulation", "Distributions", "DocStringExtensions", "Downloads", "FFMPEG_jll", "FileIO", "FilePaths", "FixedPointNumbers", "Format", "FreeType", "FreeTypeAbstraction", "GeometryBasics", "GridLayoutBase", "ImageBase", "ImageIO", "InteractiveUtils", "Interpolations", "IntervalSets", "InverseFunctions", "Isoband", "KernelDensity", "LaTeXStrings", "LinearAlgebra", "MacroTools", "MakieCore", "Markdown", "MathTeXEngine", "Observables", "OffsetArrays", "PNGFiles", "Packing", "PlotUtils", "PolygonOps", "PrecompileTools", "Printf", "REPL", "Random", "RelocatableFolders", "Scratch", "ShaderAbstractions", "Showoff", "SignedDistanceFields", "SparseArrays", "Statistics", "StatsBase", "StatsFuns", "StructArrays", "TriplotBase", "UnicodeFun", "Unitful"]
git-tree-sha1 = "9680336a5b67f9f9f6eaa018f426043a8cd68200"
uuid = "ee78f7c6-11fb-53f2-987a-cfe4a2b5a57a"
version = "0.22.1"

[[deps.MakieCore]]
deps = ["ColorTypes", "GeometryBasics", "IntervalSets", "Observables"]
git-tree-sha1 = "c731269d5a2c85ffdc689127a9ba6d73e978a4b1"
uuid = "20f20a25-4f0e-4fdf-b5d1-57303727442b"
version = "0.9.0"

[[deps.Malt]]
deps = ["Distributed", "Logging", "RelocatableFolders", "Serialization", "Sockets"]
git-tree-sha1 = "02a728ada9d6caae583a0f87c1dd3844f99ec3fd"
uuid = "36869731-bdee-424d-aa32-cab38c994e3b"
version = "1.1.2"

[[deps.MappedArrays]]
git-tree-sha1 = "2dab0221fe2b0f2cb6754eaa743cc266339f527e"
uuid = "dbb5928d-eab1-5f90-85c2-b9b0edb7c900"
version = "0.4.2"

[[deps.Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"
version = "1.11.0"

[[deps.MathTeXEngine]]
deps = ["AbstractTrees", "Automa", "DataStructures", "FreeTypeAbstraction", "GeometryBasics", "LaTeXStrings", "REPL", "RelocatableFolders", "UnicodeFun"]
git-tree-sha1 = "f45c8916e8385976e1ccd055c9874560c257ab13"
uuid = "0a4f8689-d25c-4efe-a92b-7142dfc1aa53"
version = "0.6.2"

[[deps.MbedTLS]]
deps = ["Dates", "MbedTLS_jll", "MozillaCACerts_jll", "NetworkOptions", "Random", "Sockets"]
git-tree-sha1 = "c067a280ddc25f196b5e7df3877c6b226d390aaf"
uuid = "739be429-bea8-5141-9913-cc70e7f3736d"
version = "1.1.9"

[[deps.MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"
version = "2.28.6+0"

[[deps.Measurements]]
deps = ["Calculus", "LinearAlgebra", "Printf"]
git-tree-sha1 = "3019b28107f63ee881f5883da916dd9b6aa294c1"
uuid = "eff96d63-e80a-5855-80a2-b1b0885c5ab7"
version = "2.12.0"

    [deps.Measurements.extensions]
    MeasurementsBaseTypeExt = "BaseType"
    MeasurementsJunoExt = "Juno"
    MeasurementsMakieExt = "Makie"
    MeasurementsRecipesBaseExt = "RecipesBase"
    MeasurementsSpecialFunctionsExt = "SpecialFunctions"
    MeasurementsUnitfulExt = "Unitful"

    [deps.Measurements.weakdeps]
    BaseType = "7fbed51b-1ef5-4d67-9085-a4a9b26f478c"
    Juno = "e5e0dc1b-0480-54bc-9374-aad01c23163d"
    Makie = "ee78f7c6-11fb-53f2-987a-cfe4a2b5a57a"
    RecipesBase = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
    SpecialFunctions = "276daf66-3868-5448-9aa4-cd146d93841b"
    Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[[deps.Missings]]
deps = ["DataAPI"]
git-tree-sha1 = "ec4f7fbeab05d7747bdf98eb74d130a2a2ed298d"
uuid = "e1d29d7a-bbdc-5cf2-9ac0-f12de2c33e28"
version = "1.2.0"

[[deps.Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"
version = "1.11.0"

[[deps.MosaicViews]]
deps = ["MappedArrays", "OffsetArrays", "PaddedViews", "StackViews"]
git-tree-sha1 = "7b86a5d4d70a9f5cdf2dacb3cbe6d251d1a61dbe"
uuid = "e94cdb99-869f-56ef-bcf0-1ae2bcbe0389"
version = "0.3.4"

[[deps.MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"
version = "2023.12.12"

[[deps.MsgPack]]
deps = ["Serialization"]
git-tree-sha1 = "f5db02ae992c260e4826fe78c942954b48e1d9c2"
uuid = "99f44e22-a591-53d1-9472-aa23ef4bd671"
version = "1.2.1"

[[deps.NLSolversBase]]
deps = ["DiffResults", "Distributed", "FiniteDiff", "ForwardDiff"]
git-tree-sha1 = "a0b464d183da839699f4c79e7606d9d186ec172c"
uuid = "d41bc354-129a-5804-8e4c-c37616107c6c"
version = "7.8.3"

[[deps.NaNMath]]
deps = ["OpenLibm_jll"]
git-tree-sha1 = "cc0a5deefdb12ab3a096f00a6d42133af4560d71"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "1.1.2"

[[deps.Netpbm]]
deps = ["FileIO", "ImageCore", "ImageMetadata"]
git-tree-sha1 = "d92b107dbb887293622df7697a2223f9f8176fcd"
uuid = "f09324ee-3d7c-5217-9330-fc30815ba969"
version = "1.1.1"

[[deps.NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"
version = "1.2.0"

[[deps.Observables]]
git-tree-sha1 = "7438a59546cf62428fc9d1bc94729146d37a7225"
uuid = "510215fc-4207-5dde-b226-833fc4488ee2"
version = "0.5.5"

[[deps.OffsetArrays]]
git-tree-sha1 = "5e1897147d1ff8d98883cda2be2187dcf57d8f0c"
uuid = "6fe1bfb0-de20-5000-8ca7-80f57d26f881"
version = "1.15.0"
weakdeps = ["Adapt"]

    [deps.OffsetArrays.extensions]
    OffsetArraysAdaptExt = "Adapt"

[[deps.Ogg_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "887579a3eb005446d514ab7aeac5d1d027658b8f"
uuid = "e7412a2a-1a6e-54c0-be00-318e2571c051"
version = "1.3.5+1"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.27+1"

[[deps.OpenEXR]]
deps = ["Colors", "FileIO", "OpenEXR_jll"]
git-tree-sha1 = "97db9e07fe2091882c765380ef58ec553074e9c7"
uuid = "52e1d378-f018-4a11-a4be-720524705ac7"
version = "0.3.3"

[[deps.OpenEXR_jll]]
deps = ["Artifacts", "Imath_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "8292dd5c8a38257111ada2174000a33745b06d4e"
uuid = "18a262bb-aa17-5467-a713-aee519bc75cb"
version = "3.2.4+0"

[[deps.OpenLibm_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "05823500-19ac-5b8b-9628-191a04bc5112"
version = "0.8.5+0"

[[deps.OpenSSL]]
deps = ["BitFlags", "Dates", "MozillaCACerts_jll", "OpenSSL_jll", "Sockets"]
git-tree-sha1 = "38cb508d080d21dc1128f7fb04f20387ed4c0af4"
uuid = "4d8831e6-92b7-49fb-bdf8-b643e874388c"
version = "1.4.3"

[[deps.OpenSSL_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "a9697f1d06cc3eb3fb3ad49cc67f2cfabaac31ea"
uuid = "458c3c95-2e84-50aa-8efc-19380b2a3a95"
version = "3.0.16+0"

[[deps.OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1346c9208249809840c91b26703912dff463d335"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.6+0"

[[deps.Optim]]
deps = ["Compat", "FillArrays", "ForwardDiff", "LineSearches", "LinearAlgebra", "NLSolversBase", "NaNMath", "Parameters", "PositiveFactorizations", "Printf", "SparseArrays", "StatsBase"]
git-tree-sha1 = "c1f51f704f689f87f28b33836fd460ecf9b34583"
uuid = "429524aa-4258-5aef-a3af-852621145aeb"
version = "1.11.0"

    [deps.Optim.extensions]
    OptimMOIExt = "MathOptInterface"

    [deps.Optim.weakdeps]
    MathOptInterface = "b8f27783-ece8-5eb3-8dc8-9495eed66fee"

[[deps.Opus_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "6703a85cb3781bd5909d48730a67205f3f31a575"
uuid = "91d4177d-7536-5919-b921-800302f37372"
version = "1.3.3+0"

[[deps.OrderedCollections]]
git-tree-sha1 = "cc4054e898b852042d7b503313f7ad03de99c3dd"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.8.0"

[[deps.PCRE2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "efcefdf7-47ab-520b-bdef-62a2eaa19f15"
version = "10.42.0+1"

[[deps.PDMats]]
deps = ["LinearAlgebra", "SparseArrays", "SuiteSparse"]
git-tree-sha1 = "966b85253e959ea89c53a9abebbf2e964fbf593b"
uuid = "90014a1f-27ba-587c-ab20-58faa44d9150"
version = "0.11.32"

[[deps.PNGFiles]]
deps = ["Base64", "CEnum", "ImageCore", "IndirectArrays", "OffsetArrays", "libpng_jll"]
git-tree-sha1 = "67186a2bc9a90f9f85ff3cc8277868961fb57cbd"
uuid = "f57f5aa1-a3ce-4bc8-8ab9-96f992907883"
version = "0.4.3"

[[deps.Packing]]
deps = ["GeometryBasics"]
git-tree-sha1 = "bc5bf2ea3d5351edf285a06b0016788a121ce92c"
uuid = "19eb6ba3-879d-56ad-ad62-d5c202156566"
version = "0.5.1"

[[deps.PaddedViews]]
deps = ["OffsetArrays"]
git-tree-sha1 = "0fac6313486baae819364c52b4f483450a9d793f"
uuid = "5432bcbf-9aad-5242-b902-cca2824c8663"
version = "0.5.12"

[[deps.Pango_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "FriBidi_jll", "Glib_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "3b31172c032a1def20c98dae3f2cdc9d10e3b561"
uuid = "36c8627f-9965-5494-a995-c6b170f724f3"
version = "1.56.1+0"

[[deps.Parameters]]
deps = ["OrderedCollections", "UnPack"]
git-tree-sha1 = "34c0e9ad262e5f7fc75b10a9952ca7692cfc5fbe"
uuid = "d96e819e-fc66-5662-9728-84c9c7592b0a"
version = "0.12.3"

[[deps.Parsers]]
deps = ["Dates", "PrecompileTools", "UUIDs"]
git-tree-sha1 = "8489905bcdbcfac64d1daa51ca07c0d8f0283821"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "2.8.1"

[[deps.PhysicalConstants]]
deps = ["Measurements", "Roots", "Unitful"]
git-tree-sha1 = "9be04ab1a9e54508348a2aacb5b5a4f04c85d397"
uuid = "5ad8b20f-a522-5ce9-bfc9-ddf1d5bda6ab"
version = "0.2.4"

[[deps.Pixman_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "LLVMOpenMP_jll", "Libdl"]
git-tree-sha1 = "35621f10a7531bc8fa58f74610b1bfb70a3cfc6b"
uuid = "30392449-352a-5448-841d-b1acce4e97dc"
version = "0.43.4+0"

[[deps.Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "FileWatching", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "Random", "SHA", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"
version = "1.11.0"
weakdeps = ["REPL"]

    [deps.Pkg.extensions]
    REPLExt = "REPL"

[[deps.PkgVersion]]
deps = ["Pkg"]
git-tree-sha1 = "f9501cc0430a26bc3d156ae1b5b0c1b47af4d6da"
uuid = "eebad327-c553-4316-9ea0-9fa01ccd7688"
version = "0.3.3"

[[deps.PlotUtils]]
deps = ["ColorSchemes", "Colors", "Dates", "PrecompileTools", "Printf", "Random", "Reexport", "StableRNGs", "Statistics"]
git-tree-sha1 = "3ca9a356cd2e113c420f2c13bea19f8d3fb1cb18"
uuid = "995b91a9-d308-5afd-9ec6-746e21dbc043"
version = "1.4.3"

[[deps.Pluto]]
deps = ["Base64", "Configurations", "Dates", "Downloads", "ExpressionExplorer", "FileWatching", "GracefulPkg", "HTTP", "HypertextLiteral", "InteractiveUtils", "LRUCache", "Logging", "LoggingExtras", "MIMEs", "Malt", "Markdown", "MsgPack", "Pkg", "PlutoDependencyExplorer", "PrecompileSignatures", "PrecompileTools", "REPL", "RegistryInstances", "RelocatableFolders", "Scratch", "Sockets", "TOML", "Tables", "URIs", "UUIDs"]
git-tree-sha1 = "b8d8418bb773f073ad350effe8f2079205753e05"
uuid = "c3e4b0f8-55cb-11ea-2926-15256bba5781"
version = "0.20.9"

[[deps.PlutoDependencyExplorer]]
deps = ["ExpressionExplorer", "InteractiveUtils", "Markdown"]
git-tree-sha1 = "e0864c15334d2c4bac8137ce3359f1174565e719"
uuid = "72656b73-756c-7461-726b-72656b6b696b"
version = "1.2.0"

[[deps.PolygonOps]]
git-tree-sha1 = "77b3d3605fc1cd0b42d95eba87dfcd2bf67d5ff6"
uuid = "647866c9-e3ac-4575-94e7-e3d426903924"
version = "0.1.2"

[[deps.PositiveFactorizations]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "17275485f373e6673f7e7f97051f703ed5b15b20"
uuid = "85a6dd25-e78a-55b7-8502-1745935b8125"
version = "0.2.4"

[[deps.PrecompileSignatures]]
git-tree-sha1 = "18ef344185f25ee9d51d80e179f8dad33dc48eb1"
uuid = "91cefc8d-f054-46dc-8f8c-26e11d7c5411"
version = "3.0.3"

[[deps.PrecompileTools]]
deps = ["Preferences"]
git-tree-sha1 = "5aa36f7049a63a1528fe8f7c3f2113413ffd4e1f"
uuid = "aea7be01-6a6a-4083-8856-8a6e6704d82a"
version = "1.2.1"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "9306f6085165d270f7e3db02af26a400d580f5c6"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.4.3"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"
version = "1.11.0"

[[deps.ProgressMeter]]
deps = ["Distributed", "Printf"]
git-tree-sha1 = "8f6bc219586aef8baf0ff9a5fe16ee9c70cb65e4"
uuid = "92933f4c-e287-5a05-a399-4b506db050ca"
version = "1.10.2"

[[deps.PtrArrays]]
git-tree-sha1 = "1d36ef11a9aaf1e8b74dacc6a731dd1de8fd493d"
uuid = "43287f4e-b6f4-7ad1-bb20-aadabca52c3d"
version = "1.3.0"

[[deps.PyCall]]
deps = ["Conda", "Dates", "Libdl", "LinearAlgebra", "MacroTools", "Serialization", "VersionParsing"]
git-tree-sha1 = "9816a3826b0ebf49ab4926e2b18842ad8b5c8f04"
uuid = "438e738f-606a-5dbb-bf0a-cddfbfd45ab0"
version = "1.96.4"

[[deps.QOI]]
deps = ["ColorTypes", "FileIO", "FixedPointNumbers"]
git-tree-sha1 = "8b3fc30bc0390abdce15f8822c889f669baed73d"
uuid = "4b34888f-f399-49d4-9bb3-47ed5cae4e65"
version = "1.0.1"

[[deps.QuadGK]]
deps = ["DataStructures", "LinearAlgebra"]
git-tree-sha1 = "9da16da70037ba9d701192e27befedefb91ec284"
uuid = "1fd47b50-473d-5c70-9696-f719f8f3bcdc"
version = "2.11.2"

    [deps.QuadGK.extensions]
    QuadGKEnzymeExt = "Enzyme"

    [deps.QuadGK.weakdeps]
    Enzyme = "7da242da-08ed-463a-9acd-ee780be4f1d9"

[[deps.REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets", "StyledStrings", "Unicode"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"
version = "1.11.0"

[[deps.Random]]
deps = ["SHA"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
version = "1.11.0"

[[deps.RangeArrays]]
git-tree-sha1 = "b9039e93773ddcfc828f12aadf7115b4b4d225f5"
uuid = "b3c3ace0-ae52-54e7-9d0b-2c1406fd6b9d"
version = "0.3.2"

[[deps.Ratios]]
deps = ["Requires"]
git-tree-sha1 = "1342a47bf3260ee108163042310d26f2be5ec90b"
uuid = "c84ed2f1-dad5-54f0-aa8e-dbefe2724439"
version = "0.4.5"
weakdeps = ["FixedPointNumbers"]

    [deps.Ratios.extensions]
    RatiosFixedPointNumbersExt = "FixedPointNumbers"

[[deps.RecipesBase]]
deps = ["PrecompileTools"]
git-tree-sha1 = "5c3d09cc4f31f5fc6af001c250bf1278733100ff"
uuid = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
version = "1.3.4"

[[deps.Reexport]]
git-tree-sha1 = "45e428421666073eab6f2da5c9d310d99bb12f9b"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.2.2"

[[deps.RegistryInstances]]
deps = ["LazilyInitializedFields", "Pkg", "TOML", "Tar"]
git-tree-sha1 = "ffd19052caf598b8653b99404058fce14828be51"
uuid = "2792f1a3-b283-48e8-9a74-f99dce5104f3"
version = "0.1.0"

[[deps.RelocatableFolders]]
deps = ["SHA", "Scratch"]
git-tree-sha1 = "ffdaf70d81cf6ff22c2b6e733c900c3321cab864"
uuid = "05181044-ff0b-4ac5-8273-598c1e38db00"
version = "1.0.1"

[[deps.Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "838a3a4188e2ded87a4f9f184b4b0d78a1e91cb7"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.3.0"

[[deps.Rmath]]
deps = ["Random", "Rmath_jll"]
git-tree-sha1 = "852bd0f55565a9e973fcfee83a84413270224dc4"
uuid = "79098fc4-a85e-5d69-aa6a-4863f24498fa"
version = "0.8.0"

[[deps.Rmath_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "58cdd8fb2201a6267e1db87ff148dd6c1dbd8ad8"
uuid = "f50d1b31-88e8-58de-be2c-1cc44531875f"
version = "0.5.1+0"

[[deps.Roots]]
deps = ["Accessors", "CommonSolve", "Printf"]
git-tree-sha1 = "e52cf0872526c7a0b3e1af9c58a69b90e19b022e"
uuid = "f2b01f46-fcfa-551c-844a-d8ac1e96c665"
version = "2.2.5"

    [deps.Roots.extensions]
    RootsChainRulesCoreExt = "ChainRulesCore"
    RootsForwardDiffExt = "ForwardDiff"
    RootsIntervalRootFindingExt = "IntervalRootFinding"
    RootsSymPyExt = "SymPy"
    RootsSymPyPythonCallExt = "SymPyPythonCall"

    [deps.Roots.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ForwardDiff = "f6369f11-7733-5829-9624-2563aa707210"
    IntervalRootFinding = "d2bf35a9-74e0-55ec-b149-d360ff49b807"
    SymPy = "24249f21-da20-56a4-8eb1-6a02cf4ae2e6"
    SymPyPythonCall = "bc8888f7-b21e-4b7c-a06a-5d9c9496438c"

[[deps.RoundingEmulator]]
git-tree-sha1 = "40b9edad2e5287e05bd413a38f61a8ff55b9557b"
uuid = "5eaf0fd0-dfba-4ccb-bf02-d820a40db705"
version = "0.2.1"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.SIMD]]
deps = ["PrecompileTools"]
git-tree-sha1 = "fea870727142270bdf7624ad675901a1ee3b4c87"
uuid = "fdea26ae-647d-5447-a871-4b548cad5224"
version = "3.7.1"

[[deps.Scratch]]
deps = ["Dates"]
git-tree-sha1 = "3bac05bc7e74a75fd9cba4295cde4045d9fe2386"
uuid = "6c6a2e73-6563-6170-7368-637461726353"
version = "1.2.1"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"
version = "1.11.0"

[[deps.Setfield]]
deps = ["ConstructionBase", "Future", "MacroTools", "StaticArraysCore"]
git-tree-sha1 = "e2cc6d8c88613c05e1defb55170bf5ff211fbeac"
uuid = "efcf1570-3423-57d1-acb7-fd33fddbac46"
version = "1.1.1"

[[deps.ShaderAbstractions]]
deps = ["ColorTypes", "FixedPointNumbers", "GeometryBasics", "LinearAlgebra", "Observables", "StaticArrays"]
git-tree-sha1 = "818554664a2e01fc3784becb2eb3a82326a604b6"
uuid = "65257c39-d410-5151-9873-9b3e5be5013e"
version = "0.5.0"

[[deps.SharedArrays]]
deps = ["Distributed", "Mmap", "Random", "Serialization"]
uuid = "1a1011a3-84de-559e-8e89-a11a2f7dc383"
version = "1.11.0"

[[deps.Showoff]]
deps = ["Dates", "Grisu"]
git-tree-sha1 = "91eddf657aca81df9ae6ceb20b959ae5653ad1de"
uuid = "992d4aef-0814-514b-bc4d-f2e9a6c4116f"
version = "1.0.3"

[[deps.SignedDistanceFields]]
deps = ["Random", "Statistics", "Test"]
git-tree-sha1 = "d263a08ec505853a5ff1c1ebde2070419e3f28e9"
uuid = "73760f76-fbc4-59ce-8f25-708e95d2df96"
version = "0.4.0"

[[deps.SimpleBufferStream]]
git-tree-sha1 = "f305871d2f381d21527c770d4788c06c097c9bc1"
uuid = "777ac1f9-54b0-4bf8-805c-2214025038e7"
version = "1.2.0"

[[deps.SimpleTraits]]
deps = ["InteractiveUtils", "MacroTools"]
git-tree-sha1 = "5d7e3f4e11935503d3ecaf7186eac40602e7d231"
uuid = "699a6c99-e7fa-54fc-8d76-47d257e15c1d"
version = "0.9.4"

[[deps.Sixel]]
deps = ["Dates", "FileIO", "ImageCore", "IndirectArrays", "OffsetArrays", "REPL", "libsixel_jll"]
git-tree-sha1 = "2da10356e31327c7096832eb9cd86307a50b1eb6"
uuid = "45858cf5-a6b0-47a3-bbea-62219f50df47"
version = "0.1.3"

[[deps.Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"
version = "1.11.0"

[[deps.SortingAlgorithms]]
deps = ["DataStructures"]
git-tree-sha1 = "66e0a8e672a0bdfca2c3f5937efb8538b9ddc085"
uuid = "a2af1166-a08f-5f64-846c-94a0d3cef48c"
version = "1.2.1"

[[deps.SparseArrays]]
deps = ["Libdl", "LinearAlgebra", "Random", "Serialization", "SuiteSparse_jll"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
version = "1.11.0"

[[deps.SpecialFunctions]]
deps = ["IrrationalConstants", "LogExpFunctions", "OpenLibm_jll", "OpenSpecFun_jll"]
git-tree-sha1 = "64cca0c26b4f31ba18f13f6c12af7c85f478cfde"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "2.5.0"
weakdeps = ["ChainRulesCore"]

    [deps.SpecialFunctions.extensions]
    SpecialFunctionsChainRulesCoreExt = "ChainRulesCore"

[[deps.StableRNGs]]
deps = ["Random"]
git-tree-sha1 = "83e6cce8324d49dfaf9ef059227f91ed4441a8e5"
uuid = "860ef19b-820b-49d6-a774-d7a799459cd3"
version = "1.0.2"

[[deps.StackViews]]
deps = ["OffsetArrays"]
git-tree-sha1 = "46e589465204cd0c08b4bd97385e4fa79a0c770c"
uuid = "cae243ae-269e-4f55-b966-ac2d0dc13c15"
version = "0.1.1"

[[deps.StaticArrays]]
deps = ["LinearAlgebra", "PrecompileTools", "Random", "StaticArraysCore"]
git-tree-sha1 = "e3be13f448a43610f978d29b7adf78c76022467a"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.9.12"
weakdeps = ["ChainRulesCore", "Statistics"]

    [deps.StaticArrays.extensions]
    StaticArraysChainRulesCoreExt = "ChainRulesCore"
    StaticArraysStatisticsExt = "Statistics"

[[deps.StaticArraysCore]]
git-tree-sha1 = "192954ef1208c7019899fbf8049e717f92959682"
uuid = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
version = "1.4.3"

[[deps.Statistics]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "ae3bb1eb3bba077cd276bc5cfc337cc65c3075c0"
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"
version = "1.11.1"
weakdeps = ["SparseArrays"]

    [deps.Statistics.extensions]
    SparseArraysExt = ["SparseArrays"]

[[deps.StatsAPI]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "1ff449ad350c9c4cbc756624d6f8a8c3ef56d3ed"
uuid = "82ae8749-77ed-4fe6-ae5f-f523153014b0"
version = "1.7.0"

[[deps.StatsBase]]
deps = ["AliasTables", "DataAPI", "DataStructures", "LinearAlgebra", "LogExpFunctions", "Missings", "Printf", "Random", "SortingAlgorithms", "SparseArrays", "Statistics", "StatsAPI"]
git-tree-sha1 = "29321314c920c26684834965ec2ce0dacc9cf8e5"
uuid = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"
version = "0.34.4"

[[deps.StatsFuns]]
deps = ["HypergeometricFunctions", "IrrationalConstants", "LogExpFunctions", "Reexport", "Rmath", "SpecialFunctions"]
git-tree-sha1 = "b423576adc27097764a90e163157bcfc9acf0f46"
uuid = "4c63d2b9-4356-54db-8cca-17b64c39e42c"
version = "1.3.2"
weakdeps = ["ChainRulesCore", "InverseFunctions"]

    [deps.StatsFuns.extensions]
    StatsFunsChainRulesCoreExt = "ChainRulesCore"
    StatsFunsInverseFunctionsExt = "InverseFunctions"

[[deps.StructArrays]]
deps = ["ConstructionBase", "DataAPI", "Tables"]
git-tree-sha1 = "5a3a31c41e15a1e042d60f2f4942adccba05d3c9"
uuid = "09ab397b-f2b6-538f-b94a-2f83cf4a842a"
version = "0.7.0"

    [deps.StructArrays.extensions]
    StructArraysAdaptExt = "Adapt"
    StructArraysGPUArraysCoreExt = ["GPUArraysCore", "KernelAbstractions"]
    StructArraysLinearAlgebraExt = "LinearAlgebra"
    StructArraysSparseArraysExt = "SparseArrays"
    StructArraysStaticArraysExt = "StaticArrays"

    [deps.StructArrays.weakdeps]
    Adapt = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
    GPUArraysCore = "46192b85-c4d5-4398-a991-12ede77f4527"
    KernelAbstractions = "63c18a36-062a-441e-b654-da1e3ab1ce7c"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.StyledStrings]]
uuid = "f489334b-da3d-4c2e-b8f0-e476e12c162b"
version = "1.11.0"

[[deps.SuiteSparse]]
deps = ["Libdl", "LinearAlgebra", "Serialization", "SparseArrays"]
uuid = "4607b0f0-06f3-5cda-b6b1-a6196a1729e9"

[[deps.SuiteSparse_jll]]
deps = ["Artifacts", "Libdl", "libblastrampoline_jll"]
uuid = "bea87d4a-7f5b-5778-9afe-8cc45184846c"
version = "7.7.0+0"

[[deps.SymPy]]
deps = ["CommonEq", "CommonSolve", "LinearAlgebra", "PyCall", "SpecialFunctions", "SymPyCore"]
git-tree-sha1 = "5879fc4055bad8b13aec733a9a781d14e8e74e5a"
uuid = "24249f21-da20-56a4-8eb1-6a02cf4ae2e6"
version = "2.3.2"

[[deps.SymPyCore]]
deps = ["CommonEq", "CommonSolve", "Latexify", "LinearAlgebra", "Markdown", "RecipesBase", "SpecialFunctions", "TermInterface"]
git-tree-sha1 = "00298a97cc22db25df07d2d5881590cf6e6c778f"
uuid = "458b697b-88f0-4a86-b56b-78b75cfb3531"
version = "0.2.11"

    [deps.SymPyCore.extensions]
    SymPyCoreSymbolicUtilsExt = "SymbolicUtils"

    [deps.SymPyCore.weakdeps]
    SymbolicUtils = "d1185830-fcd6-423d-90d6-eec64667417b"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.3"

[[deps.TableTraits]]
deps = ["IteratorInterfaceExtensions"]
git-tree-sha1 = "c06b2f539df1c6efa794486abfb6ed2022561a39"
uuid = "3783bdb8-4a98-5b6b-af9a-565f29a5fe9c"
version = "1.0.1"

[[deps.Tables]]
deps = ["DataAPI", "DataValueInterfaces", "IteratorInterfaceExtensions", "OrderedCollections", "TableTraits"]
git-tree-sha1 = "598cd7c1f68d1e205689b1c2fe65a9f85846f297"
uuid = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"
version = "1.12.0"

[[deps.Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"
version = "1.10.0"

[[deps.TensorCore]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "1feb45f88d133a655e001435632f019a9a1bcdb6"
uuid = "62fd8b95-f654-4bbd-a8a5-9c27f68ccd50"
version = "0.1.1"

[[deps.TermInterface]]
git-tree-sha1 = "d673e0aca9e46a2f63720201f55cc7b3e7169b16"
uuid = "8ea1fca8-c5ef-4a55-8b96-4e9afe9c9a3c"
version = "2.0.0"

[[deps.Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"
version = "1.11.0"

[[deps.TiffImages]]
deps = ["ColorTypes", "DataStructures", "DocStringExtensions", "FileIO", "FixedPointNumbers", "IndirectArrays", "Inflate", "Mmap", "OffsetArrays", "PkgVersion", "ProgressMeter", "SIMD", "UUIDs"]
git-tree-sha1 = "f21231b166166bebc73b99cea236071eb047525b"
uuid = "731e570b-9d59-4bfa-96dc-6df516fadf69"
version = "0.11.3"

[[deps.TranscodingStreams]]
git-tree-sha1 = "0c45878dcfdcfa8480052b6ab162cdd138781742"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.11.3"

[[deps.Tricks]]
git-tree-sha1 = "6cae795a5a9313bbb4f60683f7263318fc7d1505"
uuid = "410a4b4d-49e4-4fbc-ab6d-cb71b17b3775"
version = "0.1.10"

[[deps.TriplotBase]]
git-tree-sha1 = "4d4ed7f294cda19382ff7de4c137d24d16adc89b"
uuid = "981d1d27-644d-49a2-9326-4793e63143c3"
version = "0.1.0"

[[deps.URIs]]
git-tree-sha1 = "67db6cc7b3821e19ebe75791a9dd19c9b1188f2b"
uuid = "5c2747f8-b7ea-4ff2-ba2e-563bfd36b1d4"
version = "1.5.1"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"
version = "1.11.0"

[[deps.UnPack]]
git-tree-sha1 = "387c1f73762231e86e0c9c5443ce3b4a0a9a0c2b"
uuid = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"
version = "1.0.2"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"
version = "1.11.0"

[[deps.UnicodeFun]]
deps = ["REPL"]
git-tree-sha1 = "53915e50200959667e78a92a418594b428dffddf"
uuid = "1cfade01-22cf-5700-b092-accc4b62d6e1"
version = "0.4.1"

[[deps.Unitful]]
deps = ["Dates", "LinearAlgebra", "Random"]
git-tree-sha1 = "c0667a8e676c53d390a09dc6870b3d8d6650e2bf"
uuid = "1986cc42-f94f-5a68-af5c-568840ba703d"
version = "1.22.0"
weakdeps = ["ConstructionBase", "InverseFunctions"]

    [deps.Unitful.extensions]
    ConstructionBaseUnitfulExt = "ConstructionBase"
    InverseFunctionsUnitfulExt = "InverseFunctions"

[[deps.VersionParsing]]
git-tree-sha1 = "58d6e80b4ee071f5efd07fda82cb9fbe17200868"
uuid = "81def892-9a0e-5fdd-b105-ffc91e053289"
version = "1.3.0"

[[deps.WebP]]
deps = ["CEnum", "ColorTypes", "FileIO", "FixedPointNumbers", "ImageCore", "libwebp_jll"]
git-tree-sha1 = "aa1ca3c47f119fbdae8770c29820e5e6119b83f2"
uuid = "e3aaa7dc-3e4b-44e0-be63-ffb868ccd7c1"
version = "0.1.3"

[[deps.WoodburyMatrices]]
deps = ["LinearAlgebra", "SparseArrays"]
git-tree-sha1 = "c1a7aa6219628fcd757dede0ca95e245c5cd9511"
uuid = "efce3f68-66dc-5838-9240-27a6d6f5f9b6"
version = "1.0.0"

[[deps.XML2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libiconv_jll", "Zlib_jll"]
git-tree-sha1 = "ee6f41aac16f6c9a8cab34e2f7a200418b1cc1e3"
uuid = "02c8fc9c-b97f-50b9-bbe4-9be30ff0a78a"
version = "2.13.6+0"

[[deps.XSLT_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libgcrypt_jll", "Libgpg_error_jll", "Libiconv_jll", "XML2_jll", "Zlib_jll"]
git-tree-sha1 = "7d1671acbe47ac88e981868a078bd6b4e27c5191"
uuid = "aed1982a-8fda-507f-9586-7b0439959a61"
version = "1.1.42+0"

[[deps.XZ_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "56c6604ec8b2d82cc4cfe01aa03b00426aac7e1f"
uuid = "ffd25f8a-64ca-5728-b0f7-c24cf3aae800"
version = "5.6.4+1"

[[deps.Xorg_libX11_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libxcb_jll", "Xorg_xtrans_jll"]
git-tree-sha1 = "9dafcee1d24c4f024e7edc92603cedba72118283"
uuid = "4f6342f7-b3d2-589e-9d20-edeb45f2b2bc"
version = "1.8.6+3"

[[deps.Xorg_libXau_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "e9216fdcd8514b7072b43653874fd688e4c6c003"
uuid = "0c0b7dd1-d40b-584c-a123-a41640f87eec"
version = "1.0.12+0"

[[deps.Xorg_libXdmcp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "89799ae67c17caa5b3b5a19b8469eeee474377db"
uuid = "a3789734-cfe1-5b06-b2d0-1dd0d9d62d05"
version = "1.1.5+0"

[[deps.Xorg_libXext_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "d7155fea91a4123ef59f42c4afb5ab3b4ca95058"
uuid = "1082639a-0dae-5f34-9b06-72781eeb8cb3"
version = "1.3.6+3"

[[deps.Xorg_libXrender_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "a490c6212a0e90d2d55111ac956f7c4fa9c277a6"
uuid = "ea2f1a96-1ddc-540d-b46f-429655e07cfa"
version = "0.9.11+1"

[[deps.Xorg_libpthread_stubs_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "c57201109a9e4c0585b208bb408bc41d205ac4e9"
uuid = "14d82f49-176c-5ed1-bb49-ad3f5cbd8c74"
version = "0.1.2+0"

[[deps.Xorg_libxcb_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "XSLT_jll", "Xorg_libXau_jll", "Xorg_libXdmcp_jll", "Xorg_libpthread_stubs_jll"]
git-tree-sha1 = "1a74296303b6524a0472a8cb12d3d87a78eb3612"
uuid = "c7cfdc94-dc32-55de-ac96-5a1b8d977c5b"
version = "1.17.0+3"

[[deps.Xorg_xtrans_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "6dba04dbfb72ae3ebe5418ba33d087ba8aa8cb00"
uuid = "c5fb5394-a638-5e4d-96e5-b29de1b5cf10"
version = "1.5.1+0"

[[deps.Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.13+1"

[[deps.Zstd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "622cf78670d067c738667aaa96c553430b65e269"
uuid = "3161d3a3-bdf6-5164-811a-617609db77b4"
version = "1.5.7+0"

[[deps.isoband_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "51b5eeb3f98367157a7a12a1fb0aa5328946c03c"
uuid = "9a68df92-36a6-505f-a73e-abb412b6bfb4"
version = "0.2.3+0"

[[deps.libaom_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "522c1df09d05a71785765d19c9524661234738e9"
uuid = "a4ae2306-e953-59d6-aa16-d00cac43593b"
version = "3.11.0+0"

[[deps.libass_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "e17c115d55c5fbb7e52ebedb427a0dca79d4484e"
uuid = "0ac62f75-1d6f-5e53-bd7c-93b484bb37c0"
version = "0.15.2+0"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.11.0+0"

[[deps.libfdk_aac_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "8a22cf860a7d27e4f3498a0fe0811a7957badb38"
uuid = "f638f0a6-7fb0-5443-88ba-1cc74229b280"
version = "2.0.3+0"

[[deps.libpng_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "055a96774f383318750a1a5e10fd4151f04c29c5"
uuid = "b53b4c65-9356-5827-b1ea-8c7a1a84506f"
version = "1.6.46+0"

[[deps.libsixel_jll]]
deps = ["Artifacts", "JLLWrappers", "JpegTurbo_jll", "Libdl", "libpng_jll"]
git-tree-sha1 = "c1733e347283df07689d71d61e14be986e49e47a"
uuid = "075b6546-f08a-558a-be8f-8157d0f608a5"
version = "1.10.5+0"

[[deps.libvorbis_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Ogg_jll", "Pkg"]
git-tree-sha1 = "490376214c4721cdaca654041f635213c6165cb3"
uuid = "f27f6e37-5d2b-51aa-960f-b287f2bc3b7a"
version = "1.3.7+2"

[[deps.libwebp_jll]]
deps = ["Artifacts", "Giflib_jll", "JLLWrappers", "JpegTurbo_jll", "Libdl", "Libglvnd_jll", "Libtiff_jll", "libpng_jll"]
git-tree-sha1 = "d2408cac540942921e7bd77272c32e58c33d8a77"
uuid = "c5f90fcd-3b7e-5836-afba-fc50a0988cb2"
version = "1.5.0+0"

[[deps.nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"
version = "1.59.0+0"

[[deps.oneTBB_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "d5a767a3bb77135a99e433afe0eb14cd7f6914c3"
uuid = "1317d2d5-d96f-522e-a858-c73665f53c3e"
version = "2022.0.0+0"

[[deps.p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"
version = "17.4.0+2"

[[deps.x264_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "14cc7083fc6dff3cc44f2bc435ee96d06ed79aa7"
uuid = "1270edf5-f2f9-52d2-97e9-ab00b5d0237a"
version = "10164.0.1+0"

[[deps.x265_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "dcc541bb19ed5b0ede95581fb2e41ecf179527d2"
uuid = "dfaa095f-4041-5dcd-9319-2fabd8486b76"
version = "3.6.0+0"


==> anc/IonSPDCMultiplexing.jl/Project.toml <==
name = "IonSPDCMultiplexing"
authors = ["Benedikt Tissot"]

[deps]
CairoMakie = "13f3f980-e62b-5c42-98c6-ff1f3baf88f0"
DrWatson = "634d3b9d-ee7a-5ddf-bec9-22491ea816e1"
LaTeXStrings = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
LsqFit = "2fda8390-95c7-5789-9bda-21331edee243"
Optim = "429524aa-4258-5aef-a3af-852621145aeb"
PhysicalConstants = "5ad8b20f-a522-5ce9-bfc9-ddf1d5bda6ab"
Pluto = "c3e4b0f8-55cb-11ea-2926-15256bba5781"
SymPy = "24249f21-da20-56a4-8eb1-6a02cf4ae2e6"
Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[compat]
DrWatson = "2.15.0"
julia = "1.11.1"


==> anc/IonSPDCMultiplexing.jl/README.md <==
# IonSPDCMultiplexing.jl

This code base is using the [Julia Language](https://julialang.org/) and
[DrWatson](https://juliadynamics.github.io/DrWatson.jl/stable/)
to make a reproducible scientific project named
> IonSPDCMultiplexing.jl

It is authored by Benedikt Tissot.

To (locally) reproduce this project, do the following:

0. Download this code base.
1. Open a Julia console and do:
   ```
   julia> using Pkg
   julia> Pkg.add("DrWatson") # install globally, for using `quickactivate`
   julia> Pkg.activate("path/to/this/project")
   julia> Pkg.instantiate()
   ```

This will install all necessary packages for you to be able to run the scripts and
everything should work out of the box, including correctly finding local paths.

You may notice that most scripts start with the commands:
```julia
using DrWatson
@quickactivate :IonSPDCMultiplexing
```
which auto-activate the project, uses the project module with shared code and enables local path handling from DrWatson.


In order to produce the plots reflecting the main result run
   ```
   julia --project="path/to/this/project" path/to/this/project/scripts/double_click_article.jl
   ```
or for a more interactive experience, e.g., to experiment with the relevant parameters use
   ```
   julia --project="path/to/this/project"  -e 'using DrWatson; using Pluto; Pluto.run()'
   ```
and open `scripts/double_click_article.jl`.
Note, that it might be necessary to create the `plots` directory in the project path.

The structure of this project is as follows:
- `src` contains the implementation of the main logic.
- `scripts` contains the code to produce figures and shared symbolic code
  - `optimal_duration_publish` contains the parameters and code to generate the figures of the accompanying article
  - `letter_figure` contains the parameters and code to generate the figure of the companion article
- `notebooks` contains some symbolic arguments
- `test` contains sanity tests to check the implementation


==> anc/IonSPDCMultiplexing.jl/scripts/double_click_article.jl <==
### A Pluto.jl notebook ###
# v0.20.9

using Markdown
using InteractiveUtils

# ╔═╡ 5b43b0e6-7fbb-4f88-961d-f34e024cdbc1
using DrWatson

# ╔═╡ dd1ecf8d-29ec-4510-9b25-75928374adf5
@quickactivate "IonSPDCMultiplexing"

# ╔═╡ a19a3e32-34aa-4b16-a859-cf9712e9ac93
using IonSPDCMultiplexing

# ╔═╡ 58aed770-1037-4532-be1f-85eab7ae0ba1
using Unitful

# ╔═╡ f0a6177f-a97d-446c-bd92-81ef725fd323
begin
	using CairoMakie
	using LaTeXStrings
	include(scriptsdir("plots.jl"))
end

# ╔═╡ 60001a5e-c7a4-420d-a217-e32150ec31f7
# parameters
begin
	target_fidelity=0.9
	global_efficiency = 0.8
	ηm = 0.8 # first part of the plots
	# ηm = 0.5 # second part of the plots
	duty_cycle_EN=0.1 # one order of magnitude lower DC for EN
	duty_cycle_EN_DC=duty_cycle_EN
	duty_cycle_BB=1
	multiplexing_channels=1000
	# logic for "simplified" parameters
	ηFC=global_efficiency
    ηBB_internal=global_efficiency
    ηB = ηBB_internal*ηFC # we account for the FC to match the atom
    ηA = global_efficiency

    Ls = range(100,520, length=500)
	T = 1u"ns"
	dark_counts = 1e-3u"Hz"
	TEN = 10u"μs" # we use realistic values to be comparable to the transmission time in the BB
    TBB_internal=0u"s" # we assume the longest duration in the BB is due to propagation
    N=10 # we assume that ten time-bins match the ion emission
	pB_samples=10.0.^range(-1.0,-6.0,length=10000)

	# single click protocol
	purification=true
	numerically_optimize_p_B = true
	pA_samples=pB_samples
	
	@show pd = upreferred(dark_counts * T)
    # we use the atomic emission wavefunction as a reference
    # such that we set
    Tabs2ν = upreferred(T/TEN)
    Tabs2χ = N*Tabs2ν
    Tabs2f = 10*Tabs2χ
	_args=(target_fidelity=target_fidelity,global_efficiency=global_efficiency,memory_efficiency=ηm,N=N,multiplexing_channels=multiplexing_channels,dark_counts=dark_counts,TEN=TEN,TBB_internal=TBB_internal,T=T,duty_cycle_EN=duty_cycle_EN,duty_cycle_EN_DC=duty_cycle_EN_DC,duty_cycle_BB=duty_cycle_BB,purification=purification)
	@show pd / Tabs2ν
	@show pd / Tabs2χ
end;

# ╔═╡ 37af64e4-2d2e-4a76-97f0-2e9c2d324fbf
# generate the results with the BB
begin
	results_SC = Dict()
	for center_swap in [true, false]
		@show center_swap
		F(L,guess;target_fidelity=target_fidelity) = 	optimal_ion_ion_link(target_fidelity,L*1u"km",N,ηBB_internal,ηA,ηB,ηm,pd,TEN,multiplexing_channels,TBB_internal;    	                                      numerically_optimize_p_B,
		guess, center_swap, purification, duty_cycle_EN, duty_cycle_BB, Tabs2ν, Tabs2χ, Tabs2f)

		results_SC[center_swap] = [ ]
		for L in Ls
			let opt = results_SC[center_swap]
				guess = if length(opt) == 0
					missing 
				else
					let prev = opt[end]
						if L > 415 && !center_swap
							if L > 490
								[0.989*prev.pBB, 0.999prev.pA, 0.999*prev.pB]
							else
								[0.99*prev.pBB, 0.995prev.pA, 0.995*prev.pB]
							end
						else
							[0.995*prev.pBB, 0.99*prev.pA, 0.99*prev.pB]
						end
					end
				end
				if ismissing(guess) || ( !any(isnan.(guess)) && opt[end].converged ) 
						# push!(results_num_optim[center_swap], F(L, guess;target_fidelity=target_fidelity*(1+(!center_swap ? 1e-4 : 0)))) # this prooves that the repeaterless approach indeed is able to achieve the target fidelity and the slight miss is due to numerical accuracy most likely
						push!(results_SC[center_swap], F(L, guess))
				end
			end
		end
	end
end

# ╔═╡ 7604ccc4-57f5-4b73-b068-266d48d56944
# generate the results with the BB
begin
	results_DC = Dict()
	for center_swap in [true, false]
		@show center_swap
		F_DC(L,guess;target_fidelity=target_fidelity) = 	optimal_double_click_ion_ion_link(target_fidelity,L*1u"km",N,ηBB_internal,ηA,ηB,ηm,pd,TEN,multiplexing_channels,TBB_internal;
		guess, center_swap, duty_cycle_EN=duty_cycle_EN_DC, duty_cycle_BB, Tabs2ν, Tabs2χ, Tabs2f)

		results_DC[center_swap] = [ ]
		for L in Ls
			let opt = results_DC[center_swap]
				guess = if length(opt) == 0
					missing 
				else
					let prev = opt[end]
						if center_swap
							[0.99*prev.pBB, 0.99*prev.pB]
						else
							[0.95*prev.pBB, 0.95*prev.pB]
						end
					end
				end
				if ismissing(guess) || ( !any(isnan.(guess)) && opt[end].converged ) 
						# push!(results_num_optim[center_swap], F(L, guess;target_fidelity=target_fidelity*(1+(!center_swap ? 1e-4 : 0)))) # this prooves that the repeaterless approach indeed is able to achieve the target fidelity and the slight miss is due to numerical accuracy most likely
						push!(results_DC[center_swap], F_DC(L, guess))
				end
			end
		end
	end
end

# ╔═╡ be44a21e-f959-45f5-94c3-def049f2a121
# direct atom-atom entanglement
begin
	results_direct = Dict()
	for center_swap in [true, false]
		@show center_swap
		results_direct[center_swap] = [ ]
		for L in Ls
			push!(results_direct[center_swap], direct_ion_ion_link(target_fidelity, L*1u"km", ηFC*ηA, pd, TEN; pA_samples, center_swap, duty_cycle_ion=duty_cycle_EN, Tabs2ν))
		end
	end
end

# ╔═╡ b3528067-3a0d-4c65-9349-265a6bc6ae71
# direct atom-atom entanglement
begin
	results_direct_double = Dict()
	for center_swap in [true, false]
		@show center_swap
		results_direct_double[center_swap] = [ ]
		for L in Ls
			push!(results_direct_double[center_swap], direct_ion_ion_link_double(target_fidelity, L*1u"km", ηFC*ηA, pd, TEN; center_swap, duty_cycle_ion=duty_cycle_EN_DC, Tabs2ν))
		end
	end
end

# ╔═╡ 09e4d287-d624-4580-a810-35b7757e7dfd
function custom_plot(quantity=:duration; f=missing,
transform_quantity=x->x,
fname=ismissing(f) ? "DC_$(quantity)_optimized" : false, 
ylabel="$(quantity)$(quantity == :duration || quantity == :duration_memory ? " (s)" : "")", axargs=(yscale=log10,),
axtweaks=ax->0, 
direct=quantity == :duration || quantity == :pA)
	_getfield = if quantity == :duration
		(x,y)->isnothing(x) ? NaN : ustrip(u"s", getfield(x, y))
	else		
		(x, y)->isnothing(x) ? NaN : getfield(x, y)
	end
	ret = missing
	if ismissing(f)
		ret=Figure(size=(9cm_plot,6cm_plot))
		f=ret[1,1]
	end
	ax = Axis(f; xlabel=L"$L$ (km)", ylabel, axargs...)
	if ismissing(ret)
		ret=ax
	end
	wong_colors = Makie.wong_colors()
	for center_swap in [true, false]
		color = center_swap ? wong_colors[1] : wong_colors[2]
		linestyle = center_swap ? :solid : :dash
		let #linestyle = :dash
			color = wong_colors[1] # blue
			lines!(ax, Ls[1:length(results_SC[center_swap])], transform_quantity.(getfield.(results_SC[center_swap], quantity)); linestyle, color)
		end
		let #linestyle = :solid
			color = wong_colors[2] # orange 
			lines!(ax, Ls[1:length(results_DC[center_swap])], quantity == :pA ? x->1/sqrt(2) : transform_quantity.(getfield.(results_DC[center_swap], quantity)); linestyle, color)

		end
		if direct
		let #linestyle = :dashdot
			color = wong_colors[3] # green
			lines!(ax, Ls, transform_quantity.(_getfield.(results_direct[center_swap], quantity)); linestyle, color)
		end

		let # linestyle = :dot
			color = wong_colors[4] # pink
			lines!(ax, Ls, quantity == :pA ? x->1/sqrt(2) : transform_quantity.(_getfield.(results_direct_double[center_swap], quantity)); linestyle, color)
		end
		end
	end
	# if 0.7 < duty_cycle_BB < 1
	# 	ylims!(ax, (10^-0.6,1e5))
	# end
	axtweaks(ax)
	if typeof(fname) <: String
	save(plotsdir(savename(fname, _args, "svg")), ret)
	end
	# save(plotsdir(savename("DC_duration_optimized", _args, "png")), f)
	ret
end

# ╔═╡ 348974b2-b22a-493e-9fb2-2549b789d8bf
durationaxtweaks= if ismissing(global_efficiency)
	ax->ylims!(ax, (1e-1,1e4))
elseif 0.1<global_efficiency<0.8
	ax->ylims!(ax, (1e-1,1e5))
elseif global_efficiency>=0.98
	ax->ylims!(ax, (3e-4,1e2)) 
elseif global_efficiency>=0.8
	ax->ylims!(ax, ((ηm == 0.5 ? 5 : 1)*1e-2,1e3)) 
else
    ax->0
end

# ╔═╡ 94008e26-fe4a-4064-84a1-faf7fc5a3249
custom_plot(;axtweaks=durationaxtweaks)

# ╔═╡ 3cb0d1a3-dd00-4720-88a1-6d0a9aea2618
let f = Figure(size=(6cm_plot,6cm_plot))
	wong_colors = Makie.wong_colors()
	Legend(f[1,1], [[LineElement(color=:black, linestyle=ls) for ls in (:solid, :dash)], [LineElement(color=wong_colors[c]) for c in 1:4]], [["repeater", "no repeater"], ["multiplexed single click", "multiplexed double click", "single click", "double click"]], ["style", "color"])
	save(plotsdir(savename("DC_legend_small", (), "svg")), f)

    f
end

# ╔═╡ 50a6ca9b-f03d-405d-b646-8eb354f0d7ac
let f = Figure(size=(18cm_plot,2cm_plot))
	wong_colors = Makie.wong_colors()
	Legend(f[1,1], [[LineElement(color=:black, linestyle=ls) for ls in (:solid, :dash)], [LineElement(color=wong_colors[c]) for c in 1:2], [LineElement(color=wong_colors[c]) for c in 3:4]], [["yes", "no    "], ["two-single-click", "double-click    "], ["single-click", "double-click"]], ["repeater    ", "multiplexed    ", "direct"], orientation = :horizontal, width=17.8cm_plot)
	save(plotsdir(savename("DC_legend", (), "svg")), f)

    f
end

# ╔═╡ b1b568ab-5b0e-4d31-bb37-120a183b208a
custom_plot(:duration_memory; ylabel="memory duration (s)")

# ╔═╡ 49c450c6-09e8-45d6-a71b-ae92e3bfb39f
let f = Figure(size=(18cm_plot,6cm_plot))
	ax1=custom_plot(;f=f[1,1], fname=false,axtweaks=durationaxtweaks)
	ax2=custom_plot(:duration_memory;f=f[1,2], ylabel="memory duration (s)   ",
	fname=false)
	Label(f[1,1], (ηm == 0.5 ? "(a)" : "(c)"); halign=:left, valign=:top, tellheight=false, tellwidth=false, padding=(-62,0,0,0))
	Label(f[1,2], (ηm == 0.5 ? "(b)" : "(d)"); halign=:left, valign=:top, tellheight=false, tellwidth=false, padding=(-62,0,0,0))
	save(plotsdir(savename("DC_tot_and_mem_duration", _args, "svg")), f)
	f
end

# ╔═╡ 55d78485-b418-4ae5-98c7-b3734605deaf
let f = Figure(size=(18cm_plot,5cm_plot))
	axs = [custom_plot(q; f=f[1,i], ylabel=lbl, direct=q==:pA) for (i,(q,lbl)) in enumerate(zip([:pA, :pB, :pBB], [L"|\alpha_1|^2", L"|\beta_1|^2", L"|\gamma_1|^2"]))]
	linkxaxes!(axs...)
	# for i in 1:2
	# 	hidexdecorations!(axs[i], grid=false)
	# end
	for (i,l) in (ηm == 0.5 ? enumerate('a':'c') : enumerate('d':'f'))
		Label(f[1,i], "($(l))"; halign=:left, valign=:top, tellheight=false, tellwidth=false, padding=(-60,0,0,0))
	end
	save(plotsdir(savename("DC_emission_probs", _args, "svg")), f)
	f
end

# ╔═╡ c7b4e258-ba39-4ae7-a331-73436eddc632
custom_plot(:fidelity; ylabel="Infidelity 1-F", fname=false,
direct=false,
transform_quantity=x->1-x)

# ╔═╡ 52c035df-6d06-4a8f-9a46-a286affa9ac2
1 / 
optimal_ion_ion_link(0.9,500u"km",N,ηBB_internal,ηA,ηB,ηm,pd,TEN,multiplexing_channels,TBB_internal;    	                                      numerically_optimize_p_B,
		guess=missing, center_swap=true, purification, duty_cycle_EN, duty_cycle_BB, Tabs2ν, Tabs2χ, Tabs2f).duration

# ╔═╡ 0692e0c6-d122-4cbb-9612-6c79ac6d77c5
custom_plot(:REN; ylabel=L"R_{\text{EN}}")

# ╔═╡ 0ed911a1-fc86-49f6-a38c-83c7c8ceda47
custom_plot(:RBB; ylabel=L"R_{\text{BB}}")

# ╔═╡ 6da62d75-9d52-434d-9f25-5b498cd00693
custom_plot(:PSWAP1; ylabel=L"P_{\text{S1}}")

# ╔═╡ 37e8bdf1-628e-400a-b790-b79c464f1ac5
let f = Figure(size=(9cm_plot,6cm_plot))
	ax = Axis(f[1,1]; xlabel=L"$L$ (km)", ylabel="PS1, PS12", yscale=log10)
	colorrange = (1,6)
	for center_swap in [true, false]
		let linestyle = center_swap ? :solid : :dash,
		color = center_swap ? 1 : 3
			lines!(ax, Ls[1:length(results_SC[center_swap])], getfield.(results_SC[center_swap], :PSWAP1); linestyle, color,colorrange)
		end
		let linestyle = center_swap ? :dashdot : :dot,
			color = center_swap ? 5 : RGBf(1,0.7,0.1),
		    _getfield(x, y) = isnothing(x) ? NaN : ustrip(u"s", getfield(x, y))
			# lines!(ax, Ls, _getfield.(results_direct[center_swap], :duration); linestyle, color,colorrange)
			lines!(ax, Ls[1:length(results_DC[center_swap])], getfield.(results_DC[center_swap], :PSWAP1).*getfield.(results_DC[center_swap], :PSWAP2); linestyle, color,colorrange)
		end
	end
	# save(plotsdir(savename("DC_PSWAP12", _args, "svg")), f)
	f
end

# ╔═╡ 6b59ed8d-62f1-4782-95c0-8f27dfecb188
let f = Figure(size=(9cm_plot,6cm_plot))
	ax = Axis(f[1,1]; xlabel=L"$L$ (km)", ylabel="PS2, PS34", yscale=log10)
	colorrange = (1,6)
	for center_swap in [true, false]
		let linestyle = center_swap ? :solid : :dash,
		color = center_swap ? 1 : 3
			lines!(ax, Ls[1:length(results_SC[center_swap])], getfield.(results_SC[center_swap], :PSWAP2); linestyle, color,colorrange)
		end
		let linestyle = center_swap ? :dashdot : :dot,
			color = center_swap ? 5 : RGBf(1,0.7,0.1),
		    _getfield(x, y) = isnothing(x) ? NaN : ustrip(u"s", getfield(x, y))
			# lines!(ax, Ls, _getfield.(results_direct[center_swap], :duration); linestyle, color,colorrange)
			lines!(ax, Ls[1:length(results_DC[center_swap])], getfield.(results_DC[center_swap], :PSWAP34); linestyle, color,colorrange)
		end
	end
	# save(plotsdir(savename("DC_PSWAP34", _args, "svg")), f)
	f
end

# ╔═╡ 31659cc2-2254-4cf4-b34e-d5d76b9a33dd
let f = Figure(size=(9cm_plot,6cm_plot))
	ax = Axis(f[1,1]; xlabel=L"$L$ (km)", ylabel=L"P_{P}", yscale=log10)
	colorrange = (1,6)
	for center_swap in [true, false]
		let linestyle = center_swap ? :solid : :dash,
		color = center_swap ? 1 : 3
			lines!(ax, Ls[1:length(results_SC[center_swap])], getfield.(results_SC[center_swap], :PP); linestyle, color,colorrange)
		end
	end
	# save(plotsdir(savename("DC_PPUR", _args, "svg")), f)
	f
end

# ╔═╡ Cell order:
# ╠═5b43b0e6-7fbb-4f88-961d-f34e024cdbc1
# ╠═dd1ecf8d-29ec-4510-9b25-75928374adf5
# ╠═a19a3e32-34aa-4b16-a859-cf9712e9ac93
# ╠═58aed770-1037-4532-be1f-85eab7ae0ba1
# ╠═f0a6177f-a97d-446c-bd92-81ef725fd323
# ╠═60001a5e-c7a4-420d-a217-e32150ec31f7
# ╠═37af64e4-2d2e-4a76-97f0-2e9c2d324fbf
# ╠═7604ccc4-57f5-4b73-b068-266d48d56944
# ╠═be44a21e-f959-45f5-94c3-def049f2a121
# ╠═b3528067-3a0d-4c65-9349-265a6bc6ae71
# ╠═09e4d287-d624-4580-a810-35b7757e7dfd
# ╠═348974b2-b22a-493e-9fb2-2549b789d8bf
# ╠═94008e26-fe4a-4064-84a1-faf7fc5a3249
# ╠═3cb0d1a3-dd00-4720-88a1-6d0a9aea2618
# ╠═50a6ca9b-f03d-405d-b646-8eb354f0d7ac
# ╠═b1b568ab-5b0e-4d31-bb37-120a183b208a
# ╠═49c450c6-09e8-45d6-a71b-ae92e3bfb39f
# ╠═55d78485-b418-4ae5-98c7-b3734605deaf
# ╠═c7b4e258-ba39-4ae7-a331-73436eddc632
# ╠═52c035df-6d06-4a8f-9a46-a286affa9ac2
# ╠═0692e0c6-d122-4cbb-9612-6c79ac6d77c5
# ╠═0ed911a1-fc86-49f6-a38c-83c7c8ceda47
# ╠═6da62d75-9d52-434d-9f25-5b498cd00693
# ╠═37e8bdf1-628e-400a-b790-b79c464f1ac5
# ╠═6b59ed8d-62f1-4782-95c0-8f27dfecb188
# ╠═31659cc2-2254-4cf4-b34e-d5d76b9a33dd


==> anc/IonSPDCMultiplexing.jl/scripts/letter_figure.jl <==
### A Pluto.jl notebook ###
# v0.20.9

using Markdown
using InteractiveUtils

# ╔═╡ 5b43b0e6-7fbb-4f88-961d-f34e024cdbc1
using DrWatson

# ╔═╡ dd1ecf8d-29ec-4510-9b25-75928374adf5
@quickactivate "IonSPDCMultiplexing"

# ╔═╡ a19a3e32-34aa-4b16-a859-cf9712e9ac93
using IonSPDCMultiplexing

# ╔═╡ 58aed770-1037-4532-be1f-85eab7ae0ba1
using Unitful

# ╔═╡ f0a6177f-a97d-446c-bd92-81ef725fd323
begin
	using CairoMakie
	using LaTeXStrings
	include(scriptsdir("plots.jl"))
end

# ╔═╡ 60001a5e-c7a4-420d-a217-e32150ec31f7
# parameters
begin
	target_fidelity=0.99
	global_efficiency = 0.9
	ηm = 0.8
	duty_cycle_EN=1 # duty cycles are not introduced in the article
	duty_cycle_BB=1
    Ls = range(100,520, length=500)
	T = 1u"ns"
	dark_counts = 1e-3u"Hz"
	TEN = 10u"μs" # we use realistic values to be comparable to the transmission time in the BB
    TBB_internal=0u"s" # we assume the longest duration in the BB is due to propagation
    N=10 # we assume that ten time-bins match the ion emission
    multiplexing_channels=1000
	purification=true
	numerically_optimize_p_B = true
	pA_samples=10.0.^range(-1.0,-6.0,length=10000)
	
	@show pd = upreferred(dark_counts * T)
    ηFC=global_efficiency
    ηBB_internal=global_efficiency
    ηB = ηBB_internal*ηFC # we account for the FC to match the atom
    ηA = global_efficiency
    # we use the atomic emission wavefunction as a reference
    # such that we set
    Tabs2ν = upreferred(T/TEN)
    Tabs2χ = N*Tabs2ν
    Tabs2f = 10*Tabs2χ
	_args=(target_fidelity=target_fidelity,global_efficiency=global_efficiency,memory_efficiency=ηm,N=N,multiplexing_channels=multiplexing_channels,dark_counts=dark_counts,TEN=TEN,TBB_internal=TBB_internal,T=T,duty_cycle_EN=duty_cycle_EN,duty_cycle_BB=duty_cycle_BB,purification=purification)
	@show pd / Tabs2ν
	@show pd / Tabs2χ
end;

# ╔═╡ 7604ccc4-57f5-4b73-b068-266d48d56944
# generate the results with the BB
begin
	results_semi_analytic = Dict()
	results_num_optim = Dict()
	for center_swap in [true, false]
		@show center_swap
		F(L,guess;target_fidelity=target_fidelity) = 	optimal_ion_ion_link(target_fidelity,L*1u"km",N,ηBB_internal,ηA,ηB,ηm,pd,TEN,multiplexing_channels,TBB_internal;    	                                      numerically_optimize_p_B,
		guess, center_swap, purification, duty_cycle_EN, duty_cycle_BB, Tabs2ν, Tabs2χ, Tabs2f)
		F_semi_analytic(L) = optimal_ion_ion_link_semi_analytical(target_fidelity,L*1u"km",N,ηBB_internal,ηA,ηB,ηm,pd,TEN,multiplexing_channels,TBB_internal; pA_samples,
		center_swap, purification, duty_cycle_EN, duty_cycle_BB, Tabs2ν, Tabs2χ, Tabs2f)
		results_semi_analytic[center_swap] = [ ]
		results_num_optim[center_swap] = [ ]
		for L in Ls
			let rs = results_semi_analytic[center_swap]
					if length(rs) == 0 || rs[end].converged
							push!(rs, F_semi_analytic(L))
					end
			end
			let opt = results_num_optim[center_swap]
				guess = if length(opt) == 0
					missing 
				else
					let prev = opt[end]
						if L > 415 && !center_swap
							if L > 490
								[0.989*prev.pBB, 0.999prev.pA, 0.999*prev.pB]
							else
								[0.99*prev.pBB, 0.995prev.pA, 0.995*prev.pB]
							end
						else
							[0.995*prev.pBB, 0.99*prev.pA, 0.99*prev.pB]
						end
					end
				end
				if ismissing(guess) || ( !any(isnan.(guess)) && opt[end].converged ) 
						# push!(results_num_optim[center_swap], F(L, guess;target_fidelity=target_fidelity*(1+(!center_swap ? 1e-4 : 0)))) # this prooves that the repeaterless approach indeed is able to achieve the target fidelity and the slight miss is due to numerical accuracy most likely
						push!(results_num_optim[center_swap], F(L, guess))
				end
			end
		end
	end
end

# ╔═╡ be44a21e-f959-45f5-94c3-def049f2a121
# direct atom-atom entanglement
begin
	results_direct = Dict()
	for center_swap in [true, false]
		@show center_swap
		results_direct[center_swap] = [ ]
		for L in Ls
			push!(results_direct[center_swap], direct_ion_ion_link(target_fidelity, L*1u"km", ηFC*ηA, pd, TEN; pA_samples, center_swap, duty_cycle_ion=duty_cycle_EN, Tabs2ν))
		end
	end
end

# ╔═╡ 09e4d287-d624-4580-a810-35b7757e7dfd
let f = Figure(size=(9cm_plot,6cm_plot))
	ax = Axis(f[1,1]; xlabel=L"$L$ (km)", ylabel="duration (s)", yscale=log10)
	colorrange = (1,6)
	for center_swap in [true, false]
		let linestyle = center_swap ? :solid : :dash,
		color = center_swap ? 1 : 3
			# lines!(ax, Ls[1:length(results_semi_analytic[center_swap])], getfield.(results_semi_analytic[center_swap], :duration); linestyle, color=color+1,colorrange, linewidth=0.5)
			lines!(ax, Ls[1:length(results_num_optim[center_swap])], getfield.(results_num_optim[center_swap], :duration); linestyle, color,colorrange)
		end
		let linestyle = center_swap ? :dashdot : :dot,
			color = center_swap ? 5 : RGBf(1,0.7,0.1),
		    _getfield(x, y) = isnothing(x) ? NaN : ustrip(u"s", getfield(x, y))
			lines!(ax, Ls, _getfield.(results_direct[center_swap], :duration); linestyle, color,colorrange)
		end
	end
	save(plotsdir(savename("duration_optimized", _args, "svg")), f)
	save(plotsdir(savename("duration_optimized", _args, "png")), f)
	f
end

# ╔═╡ 91521239-36b1-4510-bfff-585eb957ce35
let f = Figure(size=(9cm_plot,6cm_plot))
	ax = Axis(f[1,1]; xlabel=L"$L$ (km)", ylabel=L"Infidelity $1-F$", yscale=log10)
	colorrange = (1,6)
	for center_swap in [true, false]
		let linestyle = center_swap ? :solid : :dash,
		color = center_swap ? 1 : 3
			# lines!(ax, Ls[1:length(results_semi_analytic[center_swap])], 1 .- getfield.(results_semi_analytic[center_swap], :fidelity); linestyle, color=color+1,colorrange, linewidth=0.5)
			lines!(ax, Ls[1:length(results_num_optim[center_swap])], 1 .- getfield.(results_num_optim[center_swap], :fidelity); linestyle, color,colorrange)
		end
		let linestyle = center_swap ? :dashdot : :dot,
			color = center_swap ? 5 : RGBf(1,0.7,0.1),
		    _getfield(x, y) = isnothing(x) ? NaN : getfield(x, y)
			lines!(ax, Ls, 1 .- _getfield.(results_direct[center_swap], :fidelity); linestyle, color,colorrange)
		end
	end
		hlines!(ax, [ 1-target_fidelity ]; color=:black)
	f
end

# ╔═╡ 91321ec0-9a21-4860-9d7a-5a20c7811056
let f = Figure(size=(9cm_plot,12cm_plot))
	axs = [Axis(f[i,1]; xlabel=L"$L$ (km)", ylabel=lbl, yscale=log10) for (i,lbl) in enumerate([L"|\alpha_1|^2", L"|\beta_1|^2", L"|\gamma_1|^2"])]
	linkxaxes!(axs...)
	for i in 1:2
		hidexdecorations!(axs[i], grid=false)
	end
	colorrange = (1,6)
	for center_swap in [true, false]
		for (i,lbl) in enumerate([:pA,:pB,:pBB])
			let linestyle = center_swap ? :solid : :dash,
			color = center_swap ? 1 : 3,
			ax=axs[i]
				# lines!(ax, Ls[1:length(results_semi_analytic[center_swap])], getfield.(results_semi_analytic[center_swap], lbl); linestyle, color,colorrange, linewidth=0.5)
				if lbl == :pB
					lines!(ax, Ls[1:length(results_num_optim[center_swap])], optimal_pB.(getfield.(results_num_optim[center_swap], :pA),ηA,ηB,ηm,N,center_swap); linestyle, color,colorrange, linewidth=0.5)
				end
				lines!(ax, Ls[1:length(results_num_optim[center_swap])], getfield.(results_num_optim[center_swap], lbl); linestyle, color,colorrange)
			end
		end
		let linestyle = center_swap ? :dashdot : :dot,
			color = center_swap ? 5 : RGBf(1,0.7,0.1),
			_getfield(x, y) = isnothing(x) ? NaN : getfield(x, y)
			lines!(axs[1], Ls, _getfield.(results_direct[center_swap], :pA); linestyle, color,colorrange)
		end
	end
	for (i,lbl) in enumerate('a':'c')
		Label(f[i,1, TopLeft()], "($(lbl))", tellheight=false, tellwidth=false, halign=:left)
	end
	save(plotsdir(savename("emission_probs", _args, "svg")), f)
	save(plotsdir(savename("emission_probs", _args, "png")), f)
	f
end

# ╔═╡ 52c035df-6d06-4a8f-9a46-a286affa9ac2
1 / 
optimal_ion_ion_link(0.9,500u"km",N,ηBB_internal,ηA,ηB,ηm,pd,TEN,multiplexing_channels,TBB_internal;    	                                      numerically_optimize_p_B,
		guess=missing, center_swap=true, purification, duty_cycle_EN, duty_cycle_BB, Tabs2ν, Tabs2χ, Tabs2f).duration

# ╔═╡ Cell order:
# ╠═5b43b0e6-7fbb-4f88-961d-f34e024cdbc1
# ╠═dd1ecf8d-29ec-4510-9b25-75928374adf5
# ╠═a19a3e32-34aa-4b16-a859-cf9712e9ac93
# ╠═58aed770-1037-4532-be1f-85eab7ae0ba1
# ╠═f0a6177f-a97d-446c-bd92-81ef725fd323
# ╠═60001a5e-c7a4-420d-a217-e32150ec31f7
# ╠═7604ccc4-57f5-4b73-b068-266d48d56944
# ╠═be44a21e-f959-45f5-94c3-def049f2a121
# ╠═09e4d287-d624-4580-a810-35b7757e7dfd
# ╠═91521239-36b1-4510-bfff-585eb957ce35
# ╠═91321ec0-9a21-4860-9d7a-5a20c7811056
# ╠═52c035df-6d06-4a8f-9a46-a286affa9ac2


==> anc/IonSPDCMultiplexing.jl/scripts/plots.jl <==
using CairoMakie
using LaTeXStrings

# Makie uses CSS px as units, convert to SI
pt_plot = 4/3 # px
cm_plot = 96 / 2.54 # px (note 96 px = 1 inch)

# default theme to fit latex and proper sizing
# additionally disable background for presentations
set_theme!(theme_latexfonts(), fontsize = 10pt_plot,
           size = (14cm_plot, 10cm_plot),
           backgroundcolor = :transparent,
           Axis = (backgroundcolor = :transparent,),
           Legend = (backgroundcolor = :transparent,)
           )


==> anc/IonSPDCMultiplexing.jl/src/IonSPDCMultiplexing.jl <==
""" Implement functions to calculate density matrices describing the central steps of the hybrid entanglement generation. """
module IonSPDCMultiplexing
    include("helper.jl")

    include("generation.jl")
    export end_node_state, end_node_probability,
           backbone_state, backbone_probability
    include("double_click_generation.jl")
    export double_click_end_node_state, double_click_end_node_probability
    include("swap.jl")
    export SWAP1_state, SWAP1_probability,
           SWAP2_state, SWAP2_probability
    include("double_click_swap.jl")
    export double_SWAP12_state, double_SWAP12_probabilities,
           double_SWAP12_series_state, double_SWAP12_series_probabilities,
           double_SWAP34_state, double_SWAP34_probability
    include("purification.jl")
    export purification_state, purification_probability
    include("protocol.jl")
    export ion_ion_link
    include("double_click_protocol.jl")
    export double_click_ion_ion_link
    include("optimization.jl")
    export optimal_ion_ion_link, optimal_ion_ion_link_semi_analytical,
           optimal_pB, optimal_pBB
    include("double_click_optimization.jl")
    export optimal_double_click_ion_ion_link
    include("direct_ions.jl")
    export direct_ion_ion_link, direct_ion_ion_link_double
end


==> anc/IonSPDCMultiplexing.jl/src/direct_ions.jl <==
@doc raw"""
    direct_ion_ion_link(target_fidelity,L,ηA,[pd=0,Tion=1u"s";Latt, speed_of_light, Tabs2ν=1, duty_cycle_ion=1])

Documentation of function.

# Examples
```jldoctest
julia> direct_ion_ion_link()
insert result of direct_ion_ion_link()
```
"""
function direct_ion_ion_link(target_fidelity,L,ηA,pd=0,Tion=1u"s";Latt=10.0u"km"/(0.2*log(10)), speed_of_light=2//3 * CD18.c_0, Tabs2ν=1, duty_cycle_ion=1, pA_samples=range(1e-1,1e-8,length=1000), center_swap=false)
    L /= center_swap ? 4 : 2 # detection at the center!
    η = ηA * exp(-L/Latt)
    T = (center_swap ? 3//2 : 1) * max(Tion, 2L / speed_of_light) # we use 2L to account for the classical signal propagating back to initiate long time storage

    for pA in pA_samples
        α = ( Tabs2ν * pA * (1 - pA) * η ) / 2
        D01 = α # + pd * pA * (1 - pA) * (1-η)
        D10 = D01
        D11 = Tabs2ν * pA^2 * η * (1-η)
        D00 = pd # * (1 - pA)^2
        norm = D00 + D01 + D10 + D11
        (α, D00, D01, D10, D11) = (α, D00, D01, D10, D11) ./ norm
        P = 2*norm / Tabs2ν

        if center_swap
            d = ( D00 + D11 ) / 2 # effectively this can be viewed as an average over the different swap results
            D = 1//2 * (D01^2 + d^2)
            d = d*D01
            α = 1//2 * α^2
            norm = 2D + 2d

            D00 = d/norm
            D11 = d/norm
            D01 = D/norm
            D10 = D/norm
            α = α/norm
        end
        fidelity=α + (D01 + D10)/2

        if fidelity >= target_fidelity
            return (fidelity=fidelity, duration=(T/duty_cycle_ion)/P, final_state=(α=α, D00=D00, D01=D01, D10=D10, D11=D11),pA=pA)
        end
    end
end


@doc raw"""
    direct_ion_ion_link(target_fidelity,L,ηA,[pd=0,Tion=1u"s";Latt, speed_of_light, Tabs2ν=1, duty_cycle_ion=1])

Documentation of function.

# Examples
```jldoctest
julia> direct_ion_ion_link()
insert result of direct_ion_ion_link()
```
"""
function direct_ion_ion_link_double(target_fidelity,L,ηA,pd=0,Tion=1u"s";Latt=10.0u"km"/(0.2*log(10)), speed_of_light=2//3 * CD18.c_0, Tabs2ν=1, duty_cycle_ion=1, center_swap=false)
    L /= center_swap ? 4 : 2 # detection at the center!
    η = ηA * exp(-L/Latt)
    T = (center_swap ? 3//2 : 1) * max(Tion, 2L / speed_of_light) # we use 2L to account for the classical signal propagating back to initiate long time storage

    # convenience of the implementation
    _DC = pd*(1-η)/2
    _click = η * Tabs2ν / 4
    α = _click^2
    D01 = α
    D10 = α
    D11 = 0
    D00 = 0
    # single dark count
    single_DC = _click*_DC*2 # either channel can be lost and dark counted
    D00 += single_DC
    D11 += single_DC
    D00 += single_DC
    D01 += single_DC
    # double dark count
    double_DC = _DC^2
    D00 += double_DC
    D11 += double_DC
    D00 += double_DC
    D01 += double_DC


    norm = D00 + D01 + D10 + D11
    (α, D00, D01, D10, D11) = (α, D00, D01, D10, D11) ./ norm
    P = 4*norm / Tabs2ν^2 # no correlation truncation!

    if center_swap
        d = ( D00 + D11 ) / 2
        D = 1//2 * (D01^2 + d^2)
        d = d*D01
        α = 1//2 * α^2
        norm = 2D + 2d

        D00 = d/norm
        D11 = d/norm
        D01 = D/norm
        D10 = D/norm
        α = α/norm
    end
    fidelity=α + (D01 + D10)/2

    if fidelity >= target_fidelity
        return (fidelity=fidelity, duration=(T/duty_cycle_ion)/P, final_state=(α=α, D00=D00, D01=D01, D10=D10, D11=D11))
    end
end


==> anc/IonSPDCMultiplexing.jl/src/double_click_generation.jl <==
@doc raw"""
    double_click_end_node_state(pB,N,ηA,ηB,ηm,pd[; Tabs2ν=1, normalized=true])

The state that is heralded upon one click detected per rail in a dual rail setup.
We quantify the state by (a, A0, A1, A1_, A2) where A1_=A1'.

# Examples
```jldoctest
julia> end_node_state(0.1,0.1,10,1,1,1)
insert result of end_node_state()
```
"""
function double_click_end_node_state(pB,N,ηA,ηB,ηm,pd; normalized=true, Tabs2ν=1)
    if normalized
        _p2 = pB * ηB/ηA * (1-ηA) * N + pB * (1-ηB) + 2pd/(Tabs2ν*ηB*pB*N)
        _a = 1 - _p2
        _A2 = pB/2 * ηB/ηA * (1-ηA) * N
        _A1 = pB/2 * (1-ηB)

        a = ηm * _a
        A2 = _A2*ηm^2
        A1_ = _A2*ηm*(1-ηm)
        A1 = A1_ + _A1*ηm
        A0 = _a*(1-ηm)/2 + _A2*(1-ηm)^2 + _A1*(1-ηm) + pd/(Tabs2ν*ηB*pB*N)
    else
        # PA_k and Pa
        _a = pB * ηA*ηB/4 * N
        _A2 = pB^2/2 * ηB*ηB/4 * (1-ηA) * N^2
        _A1 = pB^2/2 * ηA*ηB/4 * (1-ηB) * N

        a = Tabs2ν^2 * _a*ηm
        A2 = Tabs2ν^2 * _A2*ηm^2
        A1_ = Tabs2ν^2 * _A2*ηm*(1-ηm)
        A1 = A1_ + Tabs2ν^2 * _A1*ηm
        A0 = Tabs2ν^2 * ( _a*(1-ηm)/2 + _A2*(1-ηm)^2 + _A1*(1-ηm) ) + Tabs2ν * pd/2 * ηA/2
    end
    return (a=a, A0=A0, A1=A1, A1_=A1_, A2=A2)
end

@doc raw"""
    double_click_end_node_probability(pA,pB,N,ηA,ηB,pd[; Tabs2ν=1])

Integrated success probability during a single try within the end-nodes for the double click protocol.

# Examples
```jldoctest
julia> end_node_probability()
insert result of end_node_probability()
```
"""
function double_click_end_node_probability(pB,N,ηA,ηB,pd; Tabs2ν=1)
    4 * (
        # 1-... corresponds to the term that is the detriment of having unwanted additional photons in one of the 2 rails
        pB * ηA*ηB/4 * N * ( 1 - 2*(N-1)*ηB*pB )
        + pB^2 * ηB^2/4 * (1-ηA) * N^2
        + pB^2 * ηB*ηA/4 * (1-ηB) * N
        + pd/2 * ηA/2 * 2/Tabs2ν
    )
end


==> anc/IonSPDCMultiplexing.jl/src/double_click_optimization.jl <==
using Optim
using Unitful
using PhysicalConstants: CODATA2018 as CD18

@doc raw"""
    optimal_double_click_ion_ion_link(target_fidelity,L,N,ηBB_internal,ηA,ηB,ηm,[pd=0,TEN=1u"s",multiplexing_channels=1,TBB_internal=0u"s";
                                guess=missing,
                                pmin = 1e-7 .* [1.0, 1.0],
                                pmax = 1e-1 .* [1.0, 1.0],
                                Latt=10.0u"km"/(0.2*log(10)), # 0.2 dB/km
                                speed_of_light=2//3 * CD18.c_0, # speed of light in fiber
                                Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false,
                                duty_cycle_EN=1, duty_cycle_BB=1])


The state and duration to create an entanglement link between two remote ions using the multiplexing back-bone, quantified by:
(fidelity, duration, duration_memory, final_state, pBB, pB)
- fidelity is the state fidelity compared to the appropriate Bell state, WLOG (|0,1> + |1,0>)/sqrt(2).
- duration and final_state are the average preparation duration, and non-zero density matrix elements
- duration_memory is an estimate on the worst case average storage time for the multiplexed memory
- pBB, pB are the numerically optimized emission probabilities to achieve the taget_fidelity in short duration

# Examples
```jldoctest
julia> NAME()
insert result of NAME()
```
"""
function optimal_double_click_ion_ion_link(target_fidelity,L::T,N,ηBB_internal,ηA,ηB,ηm,pd=0,TEN=1u"s",multiplexing_channels=1,TBB_internal=0u"s";
                              guess=missing,
                              pmin = 1e-12 .* [1.0, 1.0],
                              pmax = 1e-1 .* [1.0, 1.0],
                              Latt=10.0u"km"/(0.2*log(10)), # 0.2 dB/km
                              speed_of_light=2//3 * CD18.c_0,
                              Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false,
                              duty_cycle_EN=1, duty_cycle_BB=1) where T <: Unitful.Length

    link(pBB,pB) = double_click_ion_ion_link(ustrip(u"km", L),pBB,pB,N,ηBB_internal,ηA,ηB,ηm,pd,ustrip(u"s", TEN),multiplexing_channels,ustrip(u"s", TBB_internal);
                                             Latt=ustrip(u"km", Latt),speed_of_light=ustrip(u"km/s", speed_of_light),
                                             Tabs2ν, Tabs2χ, Tabs2f, center_swap,
                                             duty_cycle_EN, duty_cycle_BB)
    # we use abs as forward-diff might go slighly below 0 and then everything breaks
    function objective_min(x)
        link(abs.(x)...).duration
    end
    function constraint_nonlin!(c,x)
        c[1] = link(abs.(x)...).fidelity
        c
    end

    if ismissing(guess) # || constraint_nonlin!([ 1.0 ], guess)[1] < target_fidelity
        for _guess in range(pmax.*(1-1e-9), pmin*(1+1e-9), length=1000)
            if constraint_nonlin!([1.0], _guess)[1] > target_fidelity
                guess = _guess
                break
            end
        end
    end
    if ismissing(guess) || any(isnan.(guess)) || constraint_nonlin!([1.0], guess)[1] < target_fidelity
        @warn "no initial guess found"
        return (fidelity=NaN, duration=NaN, duration_memory=NaN, final_state=(α=NaN,D00=NaN,D01=NaN,D10=NaN,D11=NaN), PBB=NaN, PEN=NaN, PSWAP1=NaN, PSWAP2=NaN, PSWAP34=NaN, RBB=NaN, REN=NaN, pBB=NaN, pB=NaN, converged=false)
    end

    df = TwiceDifferentiable(objective_min, guess; autodiff=:forward)
    lc = [ target_fidelity ]
    uc = [ one(target_fidelity) ]
    dfc = TwiceDifferentiableConstraints(constraint_nonlin!,
                                         pmin, pmax,
                                         lc, uc)

    res = optimize(df, dfc, guess, IPNewton())
    if ! Optim.converged(res)
        @warn "optimization did not converge for target_fidelity=$(target_fidelity), L=$(L)"
    end
    (pBB,pB) = Optim.minimizer(res)

    (link(pBB,pB)...,pBB=pBB,pB=pB,converged=Optim.converged(res))
end


==> anc/IonSPDCMultiplexing.jl/src/double_click_protocol.jl <==
using Unitful
using PhysicalConstants: CODATA2018 as CD18

@doc raw"""
    ion_ion_link(L,pBB,pB,N,ηBB_internal,ηA,ηB,ηm,[pd=0,TEN=1,multiplexing_channels=1,TBB_internal=0;
                 Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false])


The state and duration to create an entanglement link between two remote ions using the multiplexing back-bone, quantified by:
(fidelity, duration, duration_memory, final_state)
- fidelity is the state fidelity compared to the appropriate Bell state, WLOG (|0,1> + |1,0>)/sqrt(2).
- duration and final_state are the average preparation duration, and non-zero density matrix elements
- duration_memory is an estimate on the worst case average storage time for the multiplexed memory

# Examples
```jldoctest
julia> NAME()
insert result of NAME()
```
"""
function double_click_ion_ion_link(L,pBB,pB,N,ηBB_internal,ηA,ηB,ηm,pd=0,TEN=1u"s",multiplexing_channels=1,TBB_internal=0u"s";
                      Latt=10.0u"km"/(0.2*log(10)), # 0.2 dB/km
                      speed_of_light=2//3 * CD18.c_0, # speed of light in fiber
                      Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false,
                      duty_cycle_EN=1, duty_cycle_BB=1)
    TBB,ηBB = _TBB_and_ηBB(L,ηBB_internal,TBB_internal,center_swap;Latt,speed_of_light)
    _double_click_ion_ion_link(pBB,pB,N,ηBB,ηA,ηB,ηm,pd,TBB,multiplexing_channels, TEN;
                               Tabs2ν, Tabs2χ, Tabs2f, center_swap,
                               duty_cycle_EN, duty_cycle_BB)
end


function _double_click_ion_ion_link(pBB,pB,N,ηBB,ηA,ηB,ηm,pd=0,TBB=1,multiplexing_channels=1,TEN=1;
                                    Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false,
                                    duty_cycle_EN=1, duty_cycle_BB=1)

    BB = backbone_state(pBB,ηBB,ηm,pd; Tabs2χ, normalized=true)
    PBB = backbone_probability(pBB,ηBB,pd; Tabs2χ)
    RBB = duty_cycle_BB * multiplexing_channels * PBB / TBB

    EN = double_click_end_node_state(pB,N,ηA,ηB,ηm,pd; Tabs2ν, normalized=true)
    PEN = double_click_end_node_probability(pB,N,ηA,ηB,pd; Tabs2ν)
    REN = duty_cycle_EN * PEN / TEN

    if any(collect(BB) .< 0) || any([EN.A0, EN.A1, EN.A1_, EN.A2] .< 0) || PBB < 0 || PEN < 0
        @warn "negative probability or duration"
        # @show pBB, pB, N, ηBB, ηA, ηB, ηm, pd
        # @show PBB, BB
        # @show PEN, EN
        return (fidelity=0, duration=Inf, duration_memory=NaN, final_state=(α=NaN,D00=NaN,D01=NaN,D10=NaN,D11=NaN), PBB=NaN, PEN=NaN, PSWAP1=NaN, PSWAP2=NaN, PSWAP34=NaN, RBB=NaN, REN=NaN)
    end

    SWAP12 = double_SWAP12_state(EN..., BB..., pd; Tabs2f, normalized=true)
    PSWAP1, PSWAP2 = double_SWAP12_probabilities(EN..., BB..., pd; Tabs2f)
    if center_swap
        final_state = double_SWAP34_state(SWAP12..., SWAP12..., pd; Tabs2f, normalized=true, comp=true)
        PSWAP34 = double_SWAP34_probability(SWAP12..., SWAP12..., pd; Tabs2f)

        T_half = 1/(RBB+REN) * (1 + RBB/REN + REN/RBB)
        T_half /= PSWAP1
        T_half += 1/RBB
        T_half /= PSWAP2

        duration = 3//2 * T_half
        duration /= PSWAP34
        fidelity = _fidelity(final_state...)

        duration_memory = T_half + 1/RBB + max(1/RBB, 1/REN)
    else
        final_state = double_SWAP34_state(SWAP12..., EN..., pd; Tabs2f, normalized=true, comp=true)
        PSWAP34 = double_SWAP34_probability(SWAP12..., EN..., pd; Tabs2f)

        SWAP12_SER = double_SWAP12_series_state(EN..., BB..., pd; Tabs2f, normalized=true)
        PSWAP1_SER, PSWAP2_SER = double_SWAP12_series_probabilities(EN..., BB..., pd; Tabs2f)
        final_state_SER = double_SWAP34_series_state(SWAP12_SER..., BB..., pd; Tabs2f, normalized=true, comp=true)
        PSWAP34_SER = double_SWAP34_series_probability(SWAP12_SER..., BB..., pd; Tabs2f)

        if abs(_fidelity(final_state...) - _fidelity(final_state_SER...)) > 1e-2
            @warn "series and parallel fidelity deviate significantly"
            @show _fidelity(final_state...), _fidelity(final_state_SER...)
            @show final_state
            @show final_state_SER
            @show PSWAP1*PSWAP2, PSWAP1_SER*PSWAP2_SER
            @show PSWAP34, PSWAP34_SER
        end
        fidelity = min(_fidelity(final_state...), _fidelity(final_state_SER...))
        final_state = (parallel=final_state, series=final_state_SER)

        T_first_link = 1/(RBB+2REN)

        P_EN = 2REN/(2REN+RBB) # * REN/(REN+RBB)
        P_BB = RBB/(2REN+RBB)

        # if we first generate two BB links the time is
        T_BB_BB = 2*T_first_link + 1/2REN
        T_BB_BB /= PSWAP1*PSWAP2
        T_BB_BB += 1/REN
        T_BB_BB /= PSWAP34

        # BB and EN
        T_BB_EN_EN = T_BB_EN_BB = 2*T_first_link/PSWAP1 + 1/(REN+RBB)
        # then BB
        T_BB_EN_BB /= PSWAP2
        T_BB_EN_BB += 1/REN
        T_BB_EN_BB /= PSWAP34
        # or EN
        # T_BB_EN_EN += 1/RBB
        # T_BB_EN_EN /= PSWAP2*PSWAP34
        # with serial swapping
        T_BB_EN_EN /= PSWAP2_SER
        T_BB_EN_EN += 1/RBB
        T_BB_EN_EN /= PSWAP34_SER

        # T_EN_EN = T_first_link + 1/(REN+RBB) + 1/RBB
        # T_EN_EN /= PSWAP1
        # T_EN_EN += 1/RBB
        # T_EN_EN /= PSWAP2*PSWAP34
        T_EN_EN = T_first_link + 1/(REN+RBB) + 1/RBB
        T_EN_EN /= PSWAP1_SER*PSWAP2_SER
        T_EN_EN += 1/RBB
        T_EN_EN /= PSWAP34_SER

        # EN and BB
        T_EN_BB_BB = T_EN_BB_EN = (T_first_link + 1/(REN+RBB))/PSWAP1 + 1/(REN+RBB)
        T_EN_BB_BB /= PSWAP2
        T_EN_BB_BB += 1/REN
        T_EN_BB_BB /= PSWAP34
        # T_EN_BB_EN += 1/RBB
        # T_EN_BB_EN /= PSWAP2*PSWAP34
        T_EN_BB_EN /= PSWAP2_SER
        T_EN_BB_EN += 1/RBB
        T_EN_BB_EN /= PSWAP34_SER

        duration = (P_BB)^2 * T_BB_BB
        duration += P_BB*P_EN*( REN/(REN+RBB) * T_BB_EN_EN + RBB/(REN+RBB) * T_BB_EN_BB )
        duration += P_EN*REN/(REN+RBB) * T_EN_EN
        duration += P_EN*RBB/(REN+RBB)*( REN/(REN+RBB) * T_EN_BB_EN + RBB/(REN+RBB) * T_EN_BB_BB )

        duration_memory = max(1/(2REN+RBB)+max(1/(REN+RBB) + max(1/REN, 1/RBB), 1/2REN + 1/REN),
                              1/(REN+RBB) +max(1/(REN+RBB) + max(1/REN, 1/RBB), 2/RBB))
    end

    (fidelity=fidelity, duration=duration, duration_memory=duration_memory, final_state=final_state, PBB=PBB, PEN=PEN, PSWAP1=PSWAP1, PSWAP2=PSWAP2, PSWAP34=PSWAP34, RBB=RBB, REN=REN)
end


_fidelity(α, D00, D01, D10, D11) = α + (D01 + D10)/2


==> anc/IonSPDCMultiplexing.jl/src/double_click_swap.jl <==
function _double_SWAP1_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd=0; Tabs2f=1, normalized=true)
    # state is diagonal with entries C_jkl
    # the only off-diagonal elements are c |0 0 1><1 1 0| and c2_ |0 1 1><1 2 0|
    A0_ = A0
    _B1 = (B1+B1_)/2
    _pd = pd/(Tabs2f/2)

    c = a/2 * (B1-B1_)/2
    c2_ = a/2*B2*sqrt(2)

    C = zeros(typeof(c),2,3,3)

    C[0+1,0+1,0+1] =                A0_*_B1 + A1_*B0 + _pd*A0_*B0
    C[0+1,1+1,0+1] =                A0_*2B2 + A1_*_B1 + _pd*A0_*B1/2
    C[0+1,0+1,1+1] = c            + A1*_B1 + A2*B0 + a/2*B1_ + _pd*a/2*B0
    C[0+1,1+1,1+1] = c2_/sqrt(2) + a/2*B2 + A1*2B2 + A2*_B1 + _pd*a/2*B1/2

    C[1+1,0+1,0+1] =                a/2*B0 + A0*_B1 + A1*B0 + _pd*A0*B0
    C[1+1,1+1,0+1] = c            + a/2*B1_ + A0*2B2 + A1*_B1 + _pd*A0*B1/2
    C[1+1,0+1,1+1] =                A1_*_B1 + A2*B0
    C[1+1,1+1,1+1] =                A1_*2B2 + A2*_B1

    C[0+1,2+1,0+1] =               A1_*2B2
    C[0+1,2+1,1+1] =               A2*2B2
    C[1+1,2+1,0+1] = c2_*sqrt(2) + A1*2B2
    C[1+1,2+1,1+1] =               A2*2B2

    _pc = Tabs2f/2
    C .*= _pc
    (c, c2_) = (c, c2_) .* _pc

    if normalized
        norm = sum(C)
        C ./= norm
        (c, c2_) = (c, c2_) ./ norm
    end

    (C=C, c=c, c2_=c2_)
end

@doc raw"""
    double_SWAP12_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,[pd=0; Tabs2f=1, normalized=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP12_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd=0; Tabs2f=1, normalized=true)
    A0_ = A0
    c = a*( (B1-B1_)/2 )^2 / 2
    c2 = a * (B1-B1_)/2 * B2/2 * sqrt(2)
    c2_ = a * B2/2 * (B1-B1_)/2 * sqrt(2)
    c3 = a * ( B2 )^2

    # we add the global double click factor below such that we need to renormalize the double click terms
    _pd = pd/(Tabs2f/2)

    C = zeros(typeof(c),2,3,3)
    _B1 = (B1+B1_)/2
    C[0+1,0+1,0+1] =     (A0_*_B1+A1_*B0 + _pd*A0_*B0)*(_B1 + _pd*B0) + a*(B1-B1_)/2*B0/2  + (A1*_B1 + A2*B0 +a*B1_/2 + _pd*a/2*B0) *  B0
    C[0+1,0+1,1+1] = c + (A0_*_B1+A1_*B0 + _pd*A0_*B0)*(2B2 + _pd*B1/2) + a*(B1-B1_)/2*B1_/2 + (A1*_B1 + A2*B0 +a*B1_/2 + _pd*a/2*B0) * _B1
    C[0+1,0+1,2+1] = c2*sqrt(2)                                                            + (A1*_B1 + A2*B0 +a*B1_/2 + _pd*a/2*B0) * 2B2

    C[0+1,1+1,0+1] =               (A0_*2B2+A1_*_B1 + _pd*A0_*B1/2)*_B1 + a*B2/2*B0  + (a*B2/2+A1*2B2+A2*_B1 + _pd*a/2*B1/2) *  B0
    C[0+1,1+1,1+1] = c2_/sqrt(2) + (A0_*2B2+A1_*_B1 + _pd*A0_*B1/2)*2B2 + a*B2/2*B1_ + (a*B2/2+A1*2B2+A2*_B1 + _pd*a/2*B1/2) * _B1
    C[0+1,1+1,2+1] = c3                                               + (a*B2/2+A1*2B2+A2*_B1 + _pd*a/2*B1/2) * 2B2

    C[0+1,2+1,0+1] = (A1_*2B2)*_B1 + A2*2B2* B0 + a*B2/2*B1_
    C[0+1,2+1,1+1] = (A1_*2B2)*2B2 + A2*2B2*_B1
    C[0+1,2+1,2+1] =                 A2*2B2*2B2

    C[1+1,0+1,0+1] = (a*B0/2 + A0*_B1 + A1*B0 + _pd*A0*B0)*(_B1 + _pd*B0) + (A1_*_B1+A2*B0) *  B0
    C[1+1,0+1,1+1] = (a*B0/2 + A0*_B1 + A1*B0 + _pd*A0*B0)*(2B2 + _pd*B1/2) + (A1_*_B1+A2*B0) * _B1
    C[1+1,0+1,2+1] =                                 (A1_*_B1+A2*B0) * 2B2

    C[1+1,1+1,0+1] = c          + (a*B1_/2 + A0*2B2 + A1*_B1 + _pd*A0*B1/2)*_B1 + a*(B1-B1_)/2*(B1_/2 + _pd*B0) + (A1_*2B2 + A2*_B1) *  B0
    C[1+1,1+1,1+1] = c2/sqrt(2) + (a*B1_/2 + A0*2B2 + A1*_B1 + _pd*A0*B1/2)*2B2 + a*(B1-B1_)/2*(B2/2 + _pd*B1/2) + (A1_*2B2 + A2*_B1) * _B1
    C[1+1,1+1,2+1] =                                                                     (A1_*2B2 + A2*_B1) * 2B2

    C[1+1,2+1,0+1] = c2_*sqrt(2) + (A1*2B2)*_B1              + A2*2B2* B0
    C[1+1,2+1,1+1] = c3          + (A1*2B2)*2B2 + a*B2/2*2B2 + A2*2B2*_B1
    C[1+1,2+1,2+1] =                                           A2*2B2*2B2

    _pc = (Tabs2f/2)^2
    C .*= _pc
    (c, c2, c2_, c3) = (c, c2, c2_, c3) .* _pc

    if normalized
        norm = sum(C)
        C ./= norm
        (c, c2, c2_, c3) = (c, c2, c2_, c3) ./ norm
    end

    (C=C, c=c, c2=c2, c2_=c2_, c3=c3)
end

@doc raw"""
    double_SWAP12_series_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,[pd=0; Tabs2f=1, normalized=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP12_series_state_alt(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd=0; Tabs2f=1, normalized=true)
    A0_ = A0

    # state after first swap
    _C, _c, _c2_ = _double_SWAP1_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd; Tabs2f, normalized=false)

    c = _c * a/2

    # we add the global double click factor below such that we need to renormalize the double click terms
    _pd = pd/(Tabs2f/2)

    # bit states left and right and photon state left and right
    C = zeros(typeof(c),2,2,2,2)
    _B1 = (B1+B1_)/2
    C[0+1,0+1,1+1,0+1] =     a/2 * (B1-B1_)/2 * A1_
    C[0+1,0+1,1+1,1+1] =     a/2 * (B1-B1_)/2 * A2

    C[0+1,1+1,1+1,0+1] = c + a/2 * (B1-B1_)/2 * A1
    C[0+1,1+1,1+1,1+1] =     a/2 * (B1-B1_)/2 * A2

    C[1+1,0+1,0+1,0+1] =     a/2 * (B1-B1_)/2 * A0_
    C[1+1,0+1,0+1,1+1] = c + a/2 * (B1-B1_)/2 * A1

    C[1+1,1+1,0+1,0+1] =     a/2 * (B1-B1_)/2 * A0
    C[1+1,1+1,0+1,1+1] =     a/2 * (B1-B1_)/2 * A1_
    # the zero photons in channel 0 form the left terms
    for (Ar, qr, pr) in [(A1_,0,0), (A1 + a/2,1,0), (A2,0,1), (A2,1,1)]
        C[0+1,qr+1,0+1,pr+1] += (A0_*_B1 + A1_*B0 + _pd*A0_*B0) * Ar
        C[1+1,qr+1,0+1,pr+1] += (a*B0/2 + A0*_B1 + A1*B0 + _pd*A0*B0) * Ar

        C[0+1,qr+1,1+1,pr+1] += (A1*_B1 + A2*B0 + a*B1_/2 + _pd*a/2*B0) * Ar
        C[1+1,qr+1,1+1,pr+1] += (A1_*_B1 + A2*B0) * Ar
    end
    # one photon
    for (Ar, qr, pr) in [(A0_,0,0), (A0,1,0), (a/2 + A1,0,1), (A1_,1,1)]
        C[0+1,qr+1,0+1,pr+1] += (A0_*2B2 + A1_*_B1 + _pd*A0_*B1/2) * Ar
        C[1+1,qr+1,0+1,pr+1] += (A0 *2B2 + A1 *_B1 + a*B1_/2 + _pd*A0*B1/2) * Ar

        C[0+1,qr+1,1+1,pr+1] += (a*B2 + A1*2B2 + A2*_B1 + _pd*a/2*B1/2) * Ar
        C[1+1,qr+1,1+1,pr+1] += (A1_*2B2 + A2*_B1) * Ar
    end
    # dark count
    for (Ar, qr, pr) in [(A0_,0,0), (A0,1,0), (a/2,0,1)]
        C[0+1,qr+1,0+1,pr+1] += (A0_*_B1 + A1_*B0 + _pd*A0_*B0) * Ar
        C[1+1,qr+1,0+1,pr+1] += (A0*_B1 + A1*B0 + a*B0/2 + _pd*A0*B0) * Ar

        C[0+1,qr+1,1+1,pr+1] += (a/2*(B1-B1_)/2) * Ar
    end

    _pc = (Tabs2f/2)^2
    C .*= _pc
    c *= _pc

    if normalized
        norm = sum(C)
        C ./= norm
        c /= norm
    end

    (C=C, c=c)
end

@doc raw"""
    double_SWAP12_series_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,[pd=0; Tabs2f=1, normalized=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP12_series_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd=0; Tabs2f=1, normalized=true)
    A0_ = A0
    c = a/2 * (B1-B1_)/2 * a/2

    # we add the global double click factor below such that we need to renormalize the double click terms
    _pd = pd/(Tabs2f/2)

    # bit states left and right and photon state left and right
    C = zeros(typeof(c),2,2,2,2)
    _B1 = (B1+B1_)/2
    C[0+1,0+1,1+1,0+1] =     a/2 * (B1-B1_)/2 * A1_
    C[0+1,0+1,1+1,1+1] =     a/2 * (B1-B1_)/2 * A2

    C[0+1,1+1,1+1,0+1] = c + a/2 * (B1-B1_)/2 * A1
    C[0+1,1+1,1+1,1+1] =     a/2 * (B1-B1_)/2 * A2

    C[1+1,0+1,0+1,0+1] =     a/2 * (B1-B1_)/2 * A0_
    C[1+1,0+1,0+1,1+1] = c + a/2 * (B1-B1_)/2 * A1

    C[1+1,1+1,0+1,0+1] =     a/2 * (B1-B1_)/2 * A0
    C[1+1,1+1,0+1,1+1] =     a/2 * (B1-B1_)/2 * A1_
    # the zero photons in channel 0 form the left terms
    for (Ar, qr, pr) in [(A1_,0,0), (A1 + a/2,1,0), (A2,0,1), (A2,1,1)]
        C[0+1,qr+1,0+1,pr+1] += (A0_*_B1 + A1_*B0 + _pd*A0_*B0) * Ar
        C[1+1,qr+1,0+1,pr+1] += (a*B0/2 + A0*_B1 + A1*B0 + _pd*A0*B0) * Ar

        C[0+1,qr+1,1+1,pr+1] += (A1*_B1 + A2*B0 + a*B1_/2 + _pd*a/2*B0) * Ar
        C[1+1,qr+1,1+1,pr+1] += (A1_*_B1 + A2*B0) * Ar
    end
    # one photon
    for (Ar, qr, pr) in [(A0_,0,0), (A0,1,0), (a/2 + A1,0,1), (A1_,1,1)]
        C[0+1,qr+1,0+1,pr+1] += (A0_*2B2 + A1_*_B1 + _pd*A0_*B1/2) * Ar
        C[1+1,qr+1,0+1,pr+1] += (A0 *2B2 + A1 *_B1 + a*B1_/2 + _pd*A0*B1/2) * Ar

        C[0+1,qr+1,1+1,pr+1] += (a*B2 + A1*2B2 + A2*_B1 + _pd*a/2*B1/2) * Ar
        C[1+1,qr+1,1+1,pr+1] += (A1_*2B2 + A2*_B1) * Ar
    end
    # dark count
    for (Ar, qr, pr) in [(A0_,0,0), (A0,1,0), (a/2,0,1)]
        C[0+1,qr+1,0+1,pr+1] += _pd*(A0_*_B1 + A1_*B0 + _pd*A0_*B0) * Ar
        C[1+1,qr+1,0+1,pr+1] += _pd*(A0*_B1 + A1*B0 + a*B0/2 + _pd*A0*B0) * Ar

        C[0+1,qr+1,1+1,pr+1] += _pd*(a/2*(B1-B1_)/2) * Ar
    end

    _pc = (Tabs2f/2)^2
    C .*= _pc
    c *= _pc

    if normalized
        norm = sum(C)
        C ./= norm
        c /= norm
    end

    (C=C, c=c)
end


@doc raw"""
    double_SWAP12_probabilities(θ,A0,A1,A1_,A2,B0,B1,B1_,B2,[pd=0; Tabs2f=1])

The success probability for the first and second swaps.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP12_probabilities(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd=0; Tabs2f=1)
    non_norm_state = double_SWAP12_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd; Tabs2f, normalized=false)
    P1P2 = sum(non_norm_state.C)

    P1 = _double_SWAP1_probabilities(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd,Tabs2f)

    return (P1=2*P1/Tabs2f, P2=2*(P1P2/P1)/Tabs2f)
end

@doc raw"""
    double_SWAP12_series_probabilities(θ,A0,A1,A1_,A2,B0,B1,B1_,B2,[pd=0; Tabs2f=1])

The success probability for the first and second swaps.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP12_series_probabilities(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd=0; Tabs2f=1)
    non_norm_state = double_SWAP12_series_state(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd; Tabs2f, normalized=false)
    P1P2 = sum(non_norm_state.C)

    P1 = _double_SWAP1_probabilities(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd,Tabs2f)

    return (P1=2*P1/Tabs2f, P2=2*(P1P2/P1)/Tabs2f)
end



function _double_SWAP1_probabilities(a,A0,A1,A1_,A2,B0,B1,B1_,B2,pd,Tabs2f)
    A0_ = A0
    _B1 = (B1+B1_)/2

    P1 = a*(B1-B1_)/2 + 3*a/2*B2
    #     (  0 0                                 1 0                       0 1                              1 1                  0 2       1 2  ) second rail
    P1 += ( A0_*_B1 + A1_*B0 )  +  ( a*B0/2 + A0*_B1 + A1*B0 )  +  ( A0_*2B2 + A1_*_B1 )  +  ( A0*2B2 + A1*_B1 + a*B1_/2 )  +  A1_*2B2  + A1*2B2 # 0
    P1 += ( A1*_B1 + A2*B0 + a*B1_/2 )  +  ( A1_*_B1 + A2*B0 )  +  ( a*B2/2 + A1*2B2 + A2*_B1 )  +  ( A1_*2B2 + A2*_B1 )  +  A2*2B2 + A2*2B2 # 1
    # account for the photonics
    P1 *= Tabs2f/2
    P1 +=(A0_+A0+a/2)*(B0+B1/2)*pd
    P1
end

@doc raw"""
    double_SWAP34_state(C, c, F,f,[pd=0; Tabs2f=1, normalized=true, comp=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_state(C, c, F,f, pd=0; Tabs2f=1, normalized=true, comp=true)
    _p = ( Tabs2f/2 )^2
    _pd = pd * Tabs2f/2 # one click is a dark count
    D = [_p * (C[k+1,0+1,1+1]*F[l+1,1+1,0+1] + C[k+1,1+1,0+1]*F[l+1,0+1,1+1] +
               C[k+1,0+1,0+1]*F[l+1,1+1,1+1] + C[k+1,1+1,1+1]*F[l+1,0+1,0+1]) for k in 0:1, l in 0:1]
    # single dark count
    D .+= [_pd * (C[k+1,0+1,0+1]*(F[l+1,1+1,0+1] + F[l+1,0+1,1+1]) +
                  (C[k+1,0+1,1+1] + C[k+1,1+1,0+1])*F[l+1,0+1,0+1]) for k in 0:1, l in 0:1]
    # double loss
    D .+= [pd^2 * C[k+1,0+1,0+1]*F[l+1,0+1,0+1] for k in 0:1, l in 0:1]

    α = _p * c*f
    if normalized
        norm = sum(D)
        α /= norm
        D ./= norm
    end
    if comp
        (α=α, D00=D[0+1,0+1], D01=D[0+1,1+1], D10=D[1+1,0+1], D11=D[1+1,1+1])
    else
        (α=α, D=D)
    end
end

@doc raw"""
    double_SWAP34_state(C, c, c2, c2_,c3,D,d,d2,d2_,d3,[pd=0; Tabs2f=1, normalized=true, comp=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_state(C, c, c2, c2_,c3,F,f,f2,f2_,f3,pd=0; Tabs2f=1, normalized=true, comp=true)
    double_SWAP34_state(C, c, F,f, pd; Tabs2f, normalized, comp)
end

function _aA_to_cC(a,A0,A1,A1_,A2)
    c = a/2
    C = zeros(typeof(c),2,3,3)
    C[0+1,0+1,0+1] = A0
    C[1+1,0+1,0+1] = A0
    C[0+1,0+1,1+1] = a/2 + A1
    C[1+1,1+1,0+1] = a/2 + A1
    C[0+1,1+1,0+1] = A1_
    C[1+1,0+1,1+1] = A1_
    C[0+1,1+1,1+1] = A2
    C[1+1,1+1,1+1] = A2
    (c=c,C=C)
end

@doc raw"""
    double_SWAP34_state(C, c, c2, c2_,c3,a::T,A0,A1,A1_,A2,[pd=0; Tabs2f=1, normalized=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_state(C, c, c2, c2_,c3,a::T,A0,A1,A1_,A2,pd=0; Tabs2f=1, normalized=true, comp=true) where T <: Number
    f,F = _aA_to_cC(a,A0,A1,A1_,A2)
    double_SWAP34_state(C, c, F,f, pd; Tabs2f, normalized, comp)
end

@doc raw"""
    double_SWAP34_state(C, c, a::Number,A0,A1,A1_,A2,[pd=0; Tabs2f=1, normalized=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_state(C, c,a::T,A0,A1,A1_,A2,pd=0; Tabs2f=1, normalized=true, comp=true) where T <: Number
    f,F = _aA_to_cC(a,A0,A1,A1_,A2)
    double_SWAP34_state(C, c, F,f, pd; Tabs2f, normalized, comp)
end

@doc raw"""
    SWAP34_probability(C, c,D,d,[pd=0; Tabs2f=1])

The success probability for the first and second swaps.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_probability(C, c, F,f,pd=0; Tabs2f=1)
    non_norm_state = double_SWAP34_state(C,c,F,f,pd; Tabs2f, normalized=false, comp=false)
    4*sum(non_norm_state.D) / Tabs2f^2 # any combination of detector labels and integrated over both pulses
end

@doc raw"""
    SWAP34_probability(C, c, c2, c2_,c3,D,d,d2,d2_,d3,[pd=0; Tabs2f=1])

The success probability for the first and second swaps.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_probability(C, c, c2, c2_,c3,F,f,f2,f2_,f3,pd=0; Tabs2f=1)
    double_SWAP34_probability(C, c, F,f,pd; Tabs2f)
end

@doc raw"""
    SWAP34_probability(C, c, c2, c2_,c3,a::Number,A0,A1,A1_,A2,[pd=0; Tabs2f=1])

The success probability for the first and second swaps.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_probability(C, c, c2, c2_,c3,a::T,A0,A1,A1_,A2,pd=0; Tabs2f=1) where T <: Number
    f,F = _aA_to_cC(a,A0,A1,A1_,A2)
    double_SWAP34_probability(C, c, F,f,pd; Tabs2f)
end

@doc raw"""
    SWAP34_probability(C, c,a::Number,A0,A1,A1_,A2,[pd=0; Tabs2f=1])

The success probability for the first and second swaps.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_probability(C, c,a::T,A0,A1,A1_,A2,pd=0; Tabs2f=1) where T <: Number
    f,F = _aA_to_cC(a,A0,A1,A1_,A2)
    double_SWAP34_probability(C, c, F,f,pd; Tabs2f)
end

@doc raw"""
    double_SWAP34_series_state(C, c, F,f,[pd=0; Tabs2f=1, normalized=true, comp=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_series_state(C, c, B0,B1,B1_,B2, pd=0; Tabs2f=1, normalized=true, comp=true)
    _p = ( Tabs2f/2 )^2
    _pd = pd * Tabs2f/2 # one click is a dark count
    # NOTE: C[k,l,1-k,1-l]~c is what we expect to be big while C[k,l,k,l] is supposed to be small!
    D = [_p * (C[k+1,l+1,1+1,1+1]*B0 + C[k+1,l+1,0+1,0+1]*2B2 + (C[k+1,l+1,0+1,1+1] + C[k+1,l+1,1+1,0+1])*(B1+B1_)/2) for k in 0:1, l in 0:1]
    # single dark count
    D .+= [_pd * ((C[k+1,l+1,0+1,1+1] + C[k+1,l+1,1+1,0+1])*B0 + C[k+1,l+1,0+1,0+1]*(B1+B1_)/2) for k in 0:1, l in 0:1]
    # double dark count
    D .+= [pd^2 * C[k+1,l+1,0+1,0+1]*B0 for k in 0:1, l in 0:1]

    α = _p * c*(B1-B1_)/2

    if normalized
        norm = sum(D)
        α /= norm
        D ./= norm
    end
    if comp
        (α=α, D00=D[0+1,0+1], D01=D[0+1,1+1], D10=D[1+1,0+1], D11=D[1+1,1+1])
    else
        (α=α, D=D)
    end
end

@doc raw"""
    SWAP34_probability(C, c,D,d,[pd=0; Tabs2f=1])

The success probability for the first and second swaps.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function double_SWAP34_series_probability(C, c, B0,B1,B1_,B2, pd=0; Tabs2f=1)
    non_norm_state = double_SWAP34_series_state(C,c,B0,B1,B1_,B2,pd; Tabs2f, normalized=false, comp=false)
    4*sum(non_norm_state.D) / Tabs2f^2 # any combination of detector labels and integrated over both pulses
end


==> anc/IonSPDCMultiplexing.jl/src/generation.jl <==
@doc raw"""
    end_node_state(pA,pB,N,ηA,ηB,ηm,pd[; Tabs2ν=1, normalized=true])

The state that is heralded upon a click in the detector.
We quantify the state by (θ, A0, A1, A1_, A2) where A1_=A1'.

# Examples
```jldoctest
julia> end_node_state(0.1,0.1,10,1,1,1)
insert result of end_node_state()
```
"""
function end_node_state(pA,pB,N,ηA,ηB,ηm,pd; normalized=true, Tabs2ν=1)
  # N = Tabs2μ / Tabs2ν
  if normalized # normalized state up to first order
      abs2tanθ = N*ηB*ηm/ηA * pB/pA * (1 - pA + pB)
      PA0 = (1-ηm) * abs2tanθ/(ηm+abs2tanθ) * ( 1 - abs2tanθ/(ηm+abs2tanθ)*(1-ηA)*pA - 1/(ηm+abs2tanθ) * 2ηm*pd/(Tabs2ν*ηA*pA) ) + 1/(ηm+abs2tanθ) * 2ηm*pd/(Tabs2ν*ηA*pA)
      PA1 = ηm * (1+abs2tanθ)/(ηm+abs2tanθ) * ( 1 - abs2tanθ/(ηm+abs2tanθ)*(1-ηA)*pA - 1/(ηm+abs2tanθ) * 2ηm*pd/(Tabs2ν*ηA*pA) )
      PA1_ = (1-ηm) * (1-ηA) * pA * abs2tanθ/(ηm+abs2tanθ)
      PA2 = ηm * (1-ηA) * pA * abs2tanθ/(ηm+abs2tanθ)
      θ = atan( sqrt(abs2tanθ) )
  else
      θ = atan( sqrt(ηB*ηm*N*(1-pA)*pB) / sqrt(ηA*pA*(1-pB)) )
      # pd term is (1-pA) * (1-pB + pB*(1-ηB)) but only up to linear order
      PA0 = Tabs2ν * ( 1 + (1-ηB)*pB ) * ηB*(1-ηm)/2 * N * (1-pA) *pB + pd * (1-pA-ηB*pB)
      PA1 = Tabs2ν * ( 1 + (1-ηB)*pB ) * ( ηA/2 * pA*(1-pB) + ηB*ηm/2 * N * (1-pA)*pB )
      PA2 = Tabs2ν * ηB*(1-ηA)/2 * N * pA*pB
      PA1_ = PA2 * (1-ηm) + pd*pA*(1-ηA)
      PA2 *= ηm
  end
  (θ=θ, A0=PA0, A1=PA1, A1_=PA1_, A2=PA2)
end

@doc raw"""
    end_node_probability(pA,pB,N,ηA,ηB,pd[; Tabs2ν=1])

Integrated success probability during a single try within the end-nodes.

# Examples
```jldoctest
julia> end_node_probability()
insert result of end_node_probability()
```
"""
function end_node_probability(pA,pB,N,ηA,ηB,pd; Tabs2ν=1)
    # pd/Tabs2ν approximates the dark counts over the whole try
    # the commented version is not proper second order!
    # P = (1 + (1-ηB)*pB) * ( ηA/2*pA*(1-pB)+ ηB/2*(1-pA)*pB*N ) + ηB*(1-ηA)/2*pA*pB*N + pd/Tabs2ν # * ( 1-ηA*pA-ηB*pB )
    # p = ( 1-ηB*pB*( 1 + pB*(1-ηB/2) ) )
    # p^(N-1) * 2*P
    2 * ( ηA/2*pA*(1-N*ηB*pB)+ ηB/2*(1+pB-pA-N*ηB*pB)*pB*N + ηB*(1-ηA)/2*pA*pB*N + pd/Tabs2ν )
end

@doc raw"""
    backbone_state(pBB,ηBB,ηm,pd[; Tabs2χ=1, normalized=true])

The state that is heralded upon a click in the detector.
We quantify the state by (θ, A0, A1, A1_, A2) where A1_=A1'.

# Examples
```jldoctest
julia> backbone_state()
insert result of backbone_state()
```
"""
function backbone_state(pBB,ηBB,ηm,pd; Tabs2χ=1, normalized=true)
    if normalized
        PB0 = (1-ηm)*(1 - 3ηm*(1-ηBB)*pBB) + ηm*pd/(Tabs2χ*ηBB*pBB)
        PB1 = ηm*(1 + (2-5ηm)*(1-ηBB)*pBB - pd/(Tabs2χ*ηBB*pBB))
        PB1_ = (1-ηBB)*pBB*ηm*(1-ηm)
        PB2 = (1-ηBB)*pBB*ηm^2/2
    else
        PB0 = Tabs2χ * ( ηBB*pBB*(1-pBB) + 6*(1-ηm)*ηBB/2*pBB^2*(1-ηBB) )*(1-ηm) + pd*(1 - 2pBB + 2pBB*(1-ηBB)*(1-ηm))
        PB1 = Tabs2χ * ( ηBB*pBB*(1-pBB) + 10*(1-ηm)*ηBB/2*pBB^2*(1-ηBB) )*ηm + pd*pBB*(1-ηBB)*ηm
        PB2 = Tabs2χ * (1-ηBB)*ηBB/2*pBB^2
        PB1_ = PB2*ηm*(1-ηm)*2 + pd*pBB*(1-ηBB)*ηm
        PB2 *= ηm^2
    end
    (B0=PB0, B1=PB1, B1_=PB1_, B2=PB2)
end

@doc raw"""
    backbone_probability(pBB,ηBB,pd[; Tabs2χ=1])

Integrated success probability during a single try within the end-nodes.

# Examples
```jldoctest
julia> end_node_probability()
insert result of end_node_probability()
```
"""
function backbone_probability(pBB,ηBB,pd; Tabs2χ=1)
    # pd/Tabs2χ approximates the dark counts over the whole try
    2*( ηBB * pBB * (1 + (2-3ηBB) * pBB) + pd/Tabs2χ )
end


==> anc/IonSPDCMultiplexing.jl/src/helper.jl <==
using Unitful
using PhysicalConstants: CODATA2018 as CD18

function _TBB_and_ηBB(L,ηBB_internal,TBB_internal,center_swap;
                      Latt=10.0u"km"/(0.2*log(10)), # 0.2 dB/km
                      speed_of_light=2//3 * CD18.c_0 # speed of light in fiber
                      )
    L /= center_swap ? 4 : 2
    ηBB = ηBB_internal * exp(-L/Latt)
    # if the transmission duration exceeds the internal durations this is the limiting time-scale for the BB generation
    # we assume this is true in the standard parameters!
    TBB = max(TBB_internal, 2L / speed_of_light) # we use 2L to account for the classical signal propagating back to initiate long time storage
    (TBB,ηBB)
end


==> anc/IonSPDCMultiplexing.jl/src/optimization.jl <==
using Optim
using Unitful
using PhysicalConstants: CODATA2018 as CD18

# NOTE N = Tabs2μ / Tabs2ν

@doc raw"""
    optimal_pB(pA,ηA,ηB,ηm,N,central_swap)

Estimate of the optimal pB given by analytically optimizing the leading order product PS1*PS2*α.
"""
function optimal_pB(pA,ηA,ηB,ηm,N,center_swap)
    pB1 = optimal_abs2tanθ(ηm,center_swap)/ηm * 1/N * ηA/ηB * pA
    pB1 * (1 + pA - pB1)
end

@doc raw"""
    optimal_abs2tanθ(ηm,center_swap)

Estimate of the optimal tan(θ)^2 given by analytically optimizing the leading order product PS1*PS2*α.
"""
function optimal_abs2tanθ(ηm,center_swap)
    X =  center_swap ? 3 : 1
    ηm / sqrt(ηm + (1-ηm)*X)
end

@doc raw"""
    optimal_pBB(pA,ηA,ηBB,ηm,TEN,TBB,duty_cycle_EN,duty_cycle_BB,center_swap)

Documentation of function.
"""
function optimal_pBB(pA,ηA,ηBB,ηm,TEN,TBB,duty_cycle_EN,duty_cycle_BB,multiplexing_channels,Tabs2ν,Tabs2χ,pd,center_swap,target_fidelity)
    abs2tanθ = optimal_abs2tanθ(ηm,center_swap)
    PS1 = ηm/2 + ηm*(1-ηm)*abs2tanθ/(ηm+abs2tanθ) # HACK for simplicity here we only use the leading order estimate
    g = center_swap ? 1 : 1.99 - 2.10*PS1 + 1.46*PS1^2
    pBB_parallelization = g * duty_cycle_EN/(multiplexing_channels*duty_cycle_BB) * TBB/TEN * ηA/ηBB * 1/2*(1 + abs2tanθ/ηm)*pA
    pBB_parallelization = upreferred( pBB_parallelization )
    # however we need to make sure that pBB does not limit the fidelity
    # we assume that the BB can make up at most a fixed percentage of the infidelity
    # thus we first calculate A1 assuming ηm=1
    A1 = (1+abs2tanθ)/(1+abs2tanθ) * ( 1 - abs2tanθ/(1+abs2tanθ)*(1-ηA)*pA - 1/(1+abs2tanθ) * 2pd/(Tabs2ν*ηA*pA) )
    max_infidelity = abs(sqrt(1-target_fidelity) - 2*(1-A1)) / (center_swap ? 2 : 1)
    # we use the element B1 to estimate the infidelity as 1-B1 which we can solve for the emission probability
    A = (1-ηBB)/2
    B = pd/Tabs2χ * ηBB
    MIA = max_infidelity/(2A)
    pBB_fidelity = MIA + sqrt(MIA^2 - B)
    min(pBB_parallelization, pBB_fidelity)
end

@doc raw"""
    optimal_ion_ion_link_semi_analytical(...)


The state and duration to create an entanglement link between two remote ions using the multiplexing back-bone, quantified by:
(fidelity, duration, duration_memory, final_state, pBB, pA, pB)
- fidelity is the state fidelity compared to the appropriate Bell state, WLOG (|0,1> + |1,0>)/sqrt(2).
- duration and final_state are the average preparation duration, and non-zero density matrix elements
- duration_memory is an estimate on the worst case average storage time for the multiplexed memory
- pA is numerically determined, while pBB and pB as functions of pA follow our analytic argument

# Examples
```jldoctest
julia> NAME()
insert result of NAME()
```
"""
function optimal_ion_ion_link_semi_analytical(target_fidelity,L::T,N,ηBB_internal,ηA,ηB,ηm,pd=0,TEN=1u"s",multiplexing_channels=1,TBB_internal=0u"s";
                              pA_samples=10.0.^range(-1.0,-5.0,length=5000),
                              pB_max=maximum(pA_samples),
                              pBB_max=maximum(pA_samples),
                              pB_min=minimum(pA_samples),
                              pBB_min=minimum(pA_samples),
                              Latt=10.0u"km"/(0.2*log(10)), # 0.2 dB/km
                              speed_of_light=2//3 * CD18.c_0,
                              Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false, purification=true,
                              duty_cycle_EN=1, duty_cycle_BB=1) where T <: Unitful.Length
    TBB,ηBB = _TBB_and_ηBB(L,ηBB_internal,TBB_internal,center_swap;Latt,speed_of_light)
    _pB(pA) = max(pB_min, min(pB_max, upreferred(optimal_pB(pA,ηA,ηB,ηm,N,center_swap))))
    _pBB(pA) = max(pBB_min, min(pBB_max, upreferred(optimal_pBB(pA,ηA,ηBB,ηm,TEN,TBB,duty_cycle_EN,duty_cycle_BB,multiplexing_channels,Tabs2ν,Tabs2χ,pd,center_swap,target_fidelity))))
    link(pA) = ion_ion_link(ustrip(u"km", L),_pBB(pA),pA,_pB(pA),N,ηBB_internal,ηA,ηB,ηm,pd,ustrip(u"s", TEN),
                            multiplexing_channels,ustrip(u"s", TBB_internal);
                            Latt=ustrip(u"km", Latt),speed_of_light=ustrip(u"km/s", speed_of_light),
                            Tabs2ν, Tabs2χ, Tabs2f, center_swap, purification,
                            duty_cycle_EN, duty_cycle_BB)
    for pA in sort(pA_samples;rev=true) # we want to alays start from the largest test pA
        if link(pA).fidelity >= target_fidelity
            return (link(pA)...,pBB=_pBB(pA),pA=pA,pB=_pB(pA),converged=true)
        end
    end
    @warn "semi-analytic optimization did not converge"
    return (fidelity=NaN, duration=NaN, duration_memory=NaN, final_state=(α=NaN,D00=NaN,D01=NaN,D10=NaN,D11=NaN), PBB=NaN, PEN=NaN, PSWAP1=NaN, PSWAP2=NaN, PP=NaN, RBB=NaN, REN=NaN, θ=NaN, pBB=NaN, pA=NaN, pB=NaN, converged=false)
end



@doc raw"""
    optimal_ion_ion_link(target_fidelity,L,N,ηBB_internal,ηA,ηB,ηm,[pd=0,TEN=1u"s",multiplexing_channels=1,TBB_internal=0u"s";
                              numerically_optimize_p_B = true,
                              guess=missing,
                              pmin = 1e-7 .* (numerically_optimize_p_B ? [1.0, 1.0, 1.0] : [1.0, 1.0]),
                              pmax = 1e-1 .* (numerically_optimize_p_B ? [1.0, 1.0, 1.0] : [1.0, 1.9]),
                              Latt=10.0u"km"/(0.2*log(10)), # 0.2 dB/km
                              speed_of_light=2//3 * CD18.c_0, # speed of light in fiber
                              Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false, purification=true,
                              duty_cycle_EN=1, duty_cycle_BB=1])


The state and duration to create an entanglement link between two remote ions using the multiplexing back-bone, quantified by:
(fidelity, duration, duration_memory, final_state, pBB, pA, pB)
- fidelity is the state fidelity compared to the appropriate Bell state, WLOG (|0,1> + |1,0>)/sqrt(2).
- duration and final_state are the average preparation duration, and non-zero density matrix elements
- duration_memory is an estimate on the worst case average storage time for the multiplexed memory
- pBB, pA, pB are the numerically optimized emission probabilities to achieve the taget_fidelity in short duration

# Examples
```jldoctest
julia> NAME()
insert result of NAME()
```
"""
function optimal_ion_ion_link(target_fidelity,L::T,N,ηBB_internal,ηA,ηB,ηm,pd=0,TEN=1u"s",multiplexing_channels=1,TBB_internal=0u"s";
                              numerically_optimize_p_B = true,
                              guess=missing,
                              pmin = 1e-12 .* (numerically_optimize_p_B ? [1.0, 1.0, 1.0] : [1.0, 1.0]),
                              pmax = 1e-1 .* (numerically_optimize_p_B ? [1.0, 1.0, 1.0] : [1.0, 1.0]),
                              Latt=10.0u"km"/(0.2*log(10)), # 0.2 dB/km
                              speed_of_light=2//3 * CD18.c_0,
                              Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false, purification=true,
                              duty_cycle_EN=1, duty_cycle_BB=1) where T <: Unitful.Length

    link(pBB,pA,pB) = ion_ion_link(ustrip(u"km", L),pBB,pA,pB,N,ηBB_internal,ηA,ηB,ηm,pd,ustrip(u"s", TEN),multiplexing_channels,ustrip(u"s", TBB_internal);
                                   Latt=ustrip(u"km", Latt),speed_of_light=ustrip(u"km/s", speed_of_light),
                                   Tabs2ν, Tabs2χ, Tabs2f, center_swap, purification,
                                   duty_cycle_EN, duty_cycle_BB)
    # from the leading order perturbation calculation we take the guess that
    # without center swap: tanθ^2 = ηm ≈ N*ηB*ηm/ηA * pB/pA is a good choice
    # with center swap: tanθ^2 = ηm/sqrt(3-2ηm) ≈ N*ηB*ηm/ηA * pB/pA is a good choice
    _pB(pA) = optimal_pB(pA,ηA,ηB,ηm,N,center_swap)
    link(pBB,pA) = link(pBB, pA, _pB(pA))
    # we use abs as forwarddiff might go slighly below 0 and then everything breaks
    function objective_min(x)
        link(abs.(x)...).duration
    end
    function constraint_nonlin!(c,x)
        c[1] = link(abs.(x)...).fidelity
        c
    end

    if ismissing(guess) || constraint_nonlin!([ 1.0 ], guess)[1] < target_fidelity
        semi_ana = optimal_ion_ion_link_semi_analytical(target_fidelity+1e-5,L,N,ηBB_internal,ηA,ηB,ηm,pd,TEN,multiplexing_channels,TBB_internal;
                                                        pA_samples=10.0.^range(log10(pmax[2]*(1.0-1e-6)),pmin[2] == 0 ? -8 : log10(pmin[2]*(1.0+1e-6)),length=5000),
                                                        pB_max=(numerically_optimize_p_B ? pmax[3]*(1.0-1e-6) : 1e-1), pBB_max=pmax[1]*(1.0-1e-6),
                                                        pB_min=(numerically_optimize_p_B ? pmin[3]*(1.0+1e-6) : 1e-14), pBB_min=pmin[1]*(1.0+1e-6),
                                                        Latt, speed_of_light,
                                                        Tabs2ν, Tabs2χ, Tabs2f, center_swap, purification,
                                                        duty_cycle_EN, duty_cycle_BB)
        guess = let pBB = semi_ana.pBB, pA = semi_ana.pA, pB = semi_ana.pB
            numerically_optimize_p_B ? [pBB;pA;pB] : [pBB;pA]
        end
        # @show guess, semi_ana.fidelity
        # @show constraint_nonlin!([1.0], guess)
    end
    if any(isnan.(guess))
        @warn "no initial guess found"
        return (fidelity=NaN, duration=NaN, duration_memory=NaN, final_state=(α=NaN,D00=NaN,D01=NaN,D10=NaN,D11=NaN), PBB=NaN, PEN=NaN, PSWAP1=NaN, PSWAP2=NaN, PP=NaN, RBB=NaN, REN=NaN, θ=NaN, pBB=NaN, pA=NaN, pB=NaN, converged=false)
    end
    df = TwiceDifferentiable(objective_min, guess; autodiff=:forward)
    lc = [ target_fidelity ]
    uc = [ one(target_fidelity) ]
    dfc = TwiceDifferentiableConstraints(constraint_nonlin!,
                                         pmin, pmax,
                                         lc, uc)
    res = optimize(df, dfc, guess, IPNewton())
    if ! Optim.converged(res)
        @warn "optimization did not converge for target_fidelity=$(target_fidelity), L=$(L)"
    end
    if numerically_optimize_p_B
        (pBB,pA,pB) = Optim.minimizer(res)
    else
        (pBB,pA) = Optim.minimizer(res)
        pB = _pB(pA)
    end

    (link(pBB,pA,pB)...,pBB=pBB,pA=pA,pB=pB,converged=Optim.converged(res))
end


==> anc/IonSPDCMultiplexing.jl/src/protocol.jl <==
using Unitful
using PhysicalConstants: CODATA2018 as CD18


@doc raw"""
    ion_ion_link(L,pBB,pA,pB,N,ηBB_internal,ηA,ηB,ηm,[pd=0,TEN=1,multiplexing_channels=1,TBB_internal=0;
                 Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false, purification=true])


The state and duration to create an entanglement link between two remote ions using the multiplexing back-bone, quantified by:
(fidelity, duration, duration_memory, final_state)
- fidelity is the state fidelity compared to the appropriate Bell state, WLOG (|0,1> + |1,0>)/sqrt(2).
- duration and final_state are the average preparation duration, and non-zero density matrix elements
- duration_memory is an estimate on the worst case average storage time for the multiplexed memory

# Examples
```jldoctest
julia> NAME()
insert result of NAME()
```
"""
function ion_ion_link(L,pBB,pA,pB,N,ηBB_internal,ηA,ηB,ηm,pd=0,TEN=1u"s",multiplexing_channels=1,TBB_internal=0u"s";
                      Latt=10.0u"km"/(0.2*log(10)), # 0.2 dB/km
                      speed_of_light=2//3 * CD18.c_0, # speed of light in fiber
                      Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false, purification=true,
                      duty_cycle_EN=1, duty_cycle_BB=1) # where T <: Unitful.Length
    TBB,ηBB = _TBB_and_ηBB(L,ηBB_internal,TBB_internal,center_swap;Latt,speed_of_light)
    _ion_ion_link(pBB,pA,pB,N,ηBB,ηA,ηB,ηm,pd,TBB,multiplexing_channels, TEN;
                 Tabs2ν, Tabs2χ, Tabs2f, center_swap, purification,
                 duty_cycle_EN, duty_cycle_BB)
end

function _ion_ion_link(pBB,pA,pB,N,ηBB,ηA,ηB,ηm,pd=0,TBB=1,multiplexing_channels=1,TEN=1;
                      Tabs2ν=1, Tabs2χ=N, Tabs2f=N*10, center_swap=false, purification=true,
                      duty_cycle_EN=1, duty_cycle_BB=1)
    BB = backbone_state(pBB,ηBB,ηm,pd; Tabs2χ, normalized=true)
    PBB = backbone_probability(pBB,ηBB,pd; Tabs2χ)
    RBB = duty_cycle_BB * multiplexing_channels * PBB / TBB

    EN = end_node_state(pA,pB,N,ηA,ηB,ηm,pd; Tabs2ν, normalized=true)
    PEN = end_node_probability(pA,pB,N,ηA,ηB,pd; Tabs2ν)
    REN = duty_cycle_EN * PEN / TEN

    if any(collect(BB) .< 0) || any([EN.A0, EN.A1, EN.A1_, EN.A2] .< 0) || PBB < 0 || PEN < 0
        @warn "negative probability or duration"
        # @show pBB, pA, pB, N, ηBB, ηA, ηB, ηm, pd
        # @show PBB, BB
        # @show PEN, EN
        return (fidelity=0, duration=Inf, duration_memory=NaN, final_state=(α=NaN,D00=NaN,D01=NaN,D10=NaN,D11=NaN), PBB=NaN, PEN=NaN, PSWAP1=NaN, PSWAP2=NaN, PP=NaN, RBB=NaN, REN=NaN, θ=EN.θ)
    end

    SWAP1 = SWAP1_state(EN...,BB...,pd; Tabs2f, normalized=true)
    PSWAP1 = SWAP1_probability(EN...,BB...,pd; Tabs2f)

    if center_swap
        final_state = SWAP2_state(SWAP1...,pd; Tabs2f, normalized=true)
        PSWAP2 = SWAP2_probability(SWAP1...,pd; Tabs2f)

        # we need to prepare the BB and the EN for each half
        T_half = 1/(RBB+REN) * (1 + RBB/REN + REN/RBB)
        # and the SWAP needs to succeed in each half
        T_half /= PSWAP1
        # we need both halfs ready
        duration = (3//2) * T_half
        # and the final swap needs to succeed
        duration /= PSWAP2

        # worst case memory time: BB or atom prepared first, then has to wait for the atom or BB
        # and then the second link
        duration_memory = max(1/RBB, 1/REN) + T_half
    else
        final_state = SWAP2_state(SWAP1..., EN...,pd; Tabs2f, normalized=true)
        PSWAP2 = SWAP2_probability(SWAP1..., EN...,pd; Tabs2f)

        # P_X_Y the probabilities to first prepare links in X=EN,BB then Y=EN,BB and then the remaining link
        P_EN_EN = 2REN/(2REN+RBB) * REN/(REN+RBB)
        P_EN_BB = 2REN/(2REN+RBB) * RBB/(REN+RBB)
        P_BB = RBB/(2REN+RBB)

        # we need to wait to have at least one EN and BB to try SWAP1
        T_EN_EN = 1/(2REN+RBB) + 1/(REN+RBB) + 1/RBB # here therefore all links need to be created before the first SWAP attempt
        # then we can try both SWAPs
        T_EN_EN /= PSWAP1*PSWAP2
        # in the remaining cases we can try the first SWAP immediately
        T_EN_BB = 1/(2REN+RBB) + 1/(REN+RBB)
        T_EN_BB /= PSWAP1
        T_EN_BB += 1/REN
        T_EN_BB /= PSWAP2
        T_BB = 1/(2REN+RBB) + 1/(2REN)
        T_BB /= PSWAP1
        T_BB += 1/REN
        T_BB /= PSWAP2

        duration = P_EN_EN*T_EN_EN + P_EN_BB*T_EN_BB + P_BB*T_BB

        # worst case: BB finished first, then wait for both end-nodes
        # or end-node prepared first wait for both, end-node is prepared first, both have to wait for backbone
        duration_memory = max(3//2 * 1/REN, 1/(REN+RBB) + 1/RBB)
    end

    if purification
        P_purification = purification_probability(final_state...)
        final_state = purification_state(final_state..., normalized=true)
        # we assume that we create the links one after the other
        duration = 2*duration / P_purification
    else
        P_purification = 1
    end

    fidelity = let (α, D00, D01, D10, D11) = final_state
        α + (D01 + D10)/2
    end
    (fidelity=fidelity, duration=duration, duration_memory=duration_memory, final_state=final_state, PBB=PBB, PEN=PEN, PSWAP1=PSWAP1, PSWAP2=PSWAP2, PP=P_purification, RBB=RBB, REN=REN, θ=EN.θ)
end


==> anc/IonSPDCMultiplexing.jl/src/purification.jl <==
@doc raw"""
    purification_state(α,D00,D01,D10,D11,β,F00,F01,F10,F11[; normalized=true])

State after applying local CNOTs between the exterior ions of two links, followed by a readout of the controlled ions in state 1.

# Examples
```jldoctest
julia> purification()
insert result of purification()
```
"""
function purification_state(α,D00,D01,D10,D11,β,F00,F01,F10,F11; normalized=true)
    Ppα = α*conj(β)
    PpD00 = D00*F11
    PpD01 = D01*F10
    PpD10 = D10*F01
    PpD11 = D11*F00
    norm = PpD00 + PpD01 + PpD10 + PpD11
    if normalized
        (Ppα, PpD00, PpD01, PpD10, PpD11) = (Ppα, PpD00, PpD01, PpD10, PpD11) ./ norm
    end
    (α=Ppα, D00=PpD00, D01=PpD01, D10=PpD10, D11=PpD11)
end

@doc raw"""
    purification_state(α,D00,D01,D10,D11[; normalized=true])

State after applying local CNOTs between the exterior ions of two links, followed by a readout of the controlled ions in state 1.
Two identically parametrized links.

# Examples
```jldoctest
julia> purification()
insert result of purification()
```
"""
function purification_state(α,D00,D01,D10,D11; normalized=true)
    purification_state(α,D00,D01,D10,D11,α,D00,D01,D10,D11; normalized)
end

@doc raw"""
    purification_probability(α,D00,D01,D10,D11,β,F00,F01,F10,F11)

Success probability to read out 1s in the controlled bit after applying local CNOTs between the exterior ions of two links.

# Examples
```jldoctest
julia> purification()
insert result of purification()
```
"""
function purification_probability(α,D00,D01,D10,D11,β,F00,F01,F10,F11)
    D00*F11 + D01*F10 + D10*F01 + D11*F00
end

@doc raw"""
    purification_probability(α,D00,D01,D10,D11)

Success probability to read out 1s in the controlled bit after applying local CNOTs between the exterior ions of two links.
Two identically parametrized links.

# Examples
```jldoctest
julia> purification()
insert result of purification()
```
"""
function purification_probability(α,D00,D01,D10,D11)
    2*(D00*D11 + D01*D10)
end


==> anc/IonSPDCMultiplexing.jl/src/swap.jl <==
@doc raw"""
    SWAP1_state(θ,A0,A1,A1_,A2,B0,B1,B1_,B2,[pd=0; Tabs2f=1, normalized=true])

The [normalized] state after the first successful swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function SWAP1_state(θ,A0,A1,A1_,A2,B0,B1,B1_,B2,pd=0; Tabs2f=1, normalized=true)
    P1C0 = Tabs2f/4 * ( A0*(B1+B1_) + 2A1*sin(θ)^2*B0 ) + pd * A0*B0
    P1C1 = Tabs2f/4 * ( A1*(B1-B1_) )
    P1C1_ = Tabs2f/4 * ( 2*cos(θ)^2*A1*B1_ + A1_*(B1+B1_) + 2*A2*B0 ) + pd * cos(θ)^2*A1*B0
    P1C1__ = Tabs2f/4 * ( 2*sin(θ)^2*A1*B1_ + 4*A0*B2 ) + pd * A0*B1/2
    P1C2 = Tabs2f/4 * ( 4*A1_*B2 + 2*cos(θ)^2*A1*B2 + A2*(B1+B1_) ) + pd * cos(θ)^2*A1*B1/2
    P1C2_ = Tabs2f/4 * ( 2*A1*B2 )
    P1C3 = Tabs2f/4 * ( 4*A2*B2 )
    norm = P1C0 + P1C1_ + P1C1 + P1C1__ + P1C2 + (1 + sin(θ)^2)*P1C2_ + P1C3
    if normalized
        (P1C0, P1C1, P1C1_,P1C1__, P1C2,P1C2_,P1C3) = (P1C0, P1C1, P1C1_,P1C1__, P1C2,P1C2_,P1C3) ./ norm
    end
    (θ=θ,C0=P1C0, C1=P1C1, C1_=P1C1_,C1__=P1C1__, C2=P1C2, C2_=P1C2_, C3=P1C3)
end

@doc raw"""
    SWAP1_probability(θ,A0,A1,A1_,A2,B0,B1,B1_,B2,[pd=0; Tabs2f=1])

The success probability for the first swap between EN and BB.

# Examples
```jldoctest
julia> SWAP1_state()
insert result of SWAP1_state()
```
"""
function SWAP1_probability(θ,A0,A1,A1_,A2,B0,B1,B1_,B2,pd=0; Tabs2f=1)
    2*( 1//4 * ( (A0+A1_+A1+A2)*(B1+B1_+4B2) + (A1*sin(θ)^2+A2)*2*B0 ) + pd/Tabs2f * (A0+A1*cos(θ)^2)*(B0+B1/2) )
end

@doc raw"""
    SWAP2_state(θ,C0,C1,C1_,C1__,C2,C2_,C3,θF,F0,F1,F1_,F1__,F2,F2_,F3[pd=0; Tabs2f=1, normalized=true])

The state after the second SWAP, either connecting a EN+BB link with another EN+BB link or another EN.

# Examples
```jldoctest
julia> SWAP2_state()
insert result of SWAP2_state()
```
"""
function SWAP2_state(θ,C0,C1,C1_,C1__,C2,C2_,C3,θF,F0,F1,F1_,F1__,F2,F2_,F3,pd=0; Tabs2f=1, normalized=true)
    @assert θ == θF # only implemented under the assumption of θ == θF
    P2α = Tabs2f/2 * ( C1*F1*cos(θ)^2*sin(θ)^2 ) # here we assume they are the same!
    P2D00 = Tabs2f/2 * ( C0*(F1__ + sin(θ)^2*F1) + (C1__ + sin(θ)^2*C1)*F0 ) + pd*C0*F0
    P2D01 = Tabs2f/2 * ( (C1__ + sin(θ)^2*C1)*(F1_ + cos(θ)^2*F1) + C0*(F2 + F2_*cos(θ)^2) ) + pd*C0*F1*cos(θ)^2
    P2D10 = Tabs2f/2 * ( (C1_ + cos(θ)^2*C1)*(F1__ + sin(θ)^2*F1) + (C2 + C2_*cos(θ)^2)*F0 ) + pd*C1*F0*cos(θ)^2
    P2D11 = Tabs2f/2 * ( (C1_ + cos(θ)^2*C1)*(F2 + F2_*cos(θ)^2) + (C2 + C2_*cos(θ)^2)*(F1_ + cos(θ)^2*F1) ) + pd*C1*F1*cos(θ)^4
    norm = P2D00 + P2D01 + P2D10 + P2D11
    if normalized
        (P2α, P2D00, P2D01, P2D10, P2D11) = (P2α, P2D00, P2D01, P2D10, P2D11) ./ norm
    end
    (α=P2α, D00=P2D00, D01=P2D01, D10=P2D10, D11=P2D11)
end

@doc raw"""
    SWAP2_state(θ,C0,C1,C1_,C1__,C2,C2_,C3,θA,A0,A1,A1_,A2,[pd=0; Tabs2f=1, normalized=true])

The state after the second SWAP, connecting a EN+BB link with another EN.

# Examples
```jldoctest
julia> SWAP2_state()
insert result of SWAP2_state()
```
"""
function SWAP2_state(θ,C0,C1,C1_,C1__,C2,C2_,C3,θA,A0,A1,A1_,A2,pd=0; Tabs2f=1, normalized=true)
    SWAP2_state(θ,C0,C1,C1_,C1__,C2,C2_,C3,θA,A0,A1,A1_,0,A2,0,0,pd; Tabs2f, normalized)
end

@doc raw"""
    SWAP2_state(θ,C0,C1,C1_,C1__,C2,C2_,C3,[pd=0; Tabs2f=1, normalized=true])

The state after the second SWAP, connecting two EN+BB links parametrized identically.

# Examples
```jldoctest
julia> SWAP2_state()
insert result of SWAP2_state()
```
"""
function SWAP2_state(θ,C0,C1,C1_,C1__,C2,C2_,C3,pd=0; Tabs2f=1, normalized=true)
    SWAP2_state(θ,C0,C1,C1_,C1__,C2,C2_,C3,θ,C0,C1,C1_,C1__,C2,C2_,C3,pd; Tabs2f, normalized)
end

@doc raw"""
    SWAP2_probability(θ,C0,C1,C1_,C1__,C2,C2_,C3,θF,F0,F1,F1_,F1__,F2,F2_,F3[pd=0; Tabs2f=1])

Success probability for connecting a EN+BB link with another EN+BB link or another EN using a optical SWAP.

# Examples
```jldoctest
julia> SWAP2_state()
insert result of SWAP2_state()
```
"""
function SWAP2_probability(θ,C0,C1,C1_,C1__,C2,C2_,C3,θF,F0,F1,F1_,F1__,F2,F2_,F3,pd=0; Tabs2f=1)
    @assert θ == θF # only implemented under the assumption of θ == θF
    (C0 + C1_ + C1*cos(θ)^2)*(F1__ + sin(θ)^2*F1 + F2 + F2_*cos(θ)^2) +
        (C1__ + sin(θ)^2*C1 + C2 + C2_*cos(θ)^2)*(F0 + F1_ + F1*cos(θ)^2) +
        2pd/Tabs2f * (C0 + cos(θ)^2*C1)*(F0 + cos(θ)^2*F1)
end

@doc raw"""
    SWAP2_probability(θ,C0,C1,C1_,C1__,C2,C2_,C3,θA,A0,A1,A1_,A2,[pd=0; Tabs2f=1])

Success probability for connecting a EN+BB link with another EN using a optical SWAP.

# Examples
```jldoctest
julia> SWAP2_state()
insert result of SWAP2_state()
```
"""
function SWAP2_probability(θ,C0,C1,C1_,C1__,C2,C2_,C3,θA,A0,A1,A1_,A2,pd=0; Tabs2f=1)
    SWAP2_probability(θ,C0,C1,C1_,C1__,C2,C2_,C3,θA,A0,A1,A1_,0,A2,0,0,pd; Tabs2f)
end

@doc raw"""
    SWAP2_probability(θ,C0,C1,C1_,C1__,C2,C2_,C3,[pd=0; Tabs2f=1])

Success probability for connecting two EN+BB links parametrized identically using a optical SWAP.

# Examples
```jldoctest
julia> SWAP2_state()
insert result of SWAP2_state()
```
"""
function SWAP2_probability(θ,C0,C1,C1_,C1__,C2,C2_,C3,pd=0; Tabs2f=1)
    SWAP2_probability(θ,C0,C1,C1_,C1__,C2,C2_,C3,θ,C0,C1,C1_,C1__,C2,C2_,C3,pd; Tabs2f)
end

